Uniquely optimal codes of low complexity are symmetric

We formulate explicit predictions concerning the symmetry of optimal codes in compact metric spaces. This motivates the study of optimal codes in various spaces where these predictions can be tested.

==> anc/lattice_codes.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "# this worksheet is meant to accompany the paper:\n",
    "# \"Uniquely optimal codes of low complexity are symmetric\"\n",
    "# by Christopher Cox, Emily J. King, Dustin G. Mixon, and Hans Parshall\n",
    "#\n",
    "# inquiries may be sent to Hans at hans.parshall@wwu.edu"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "# imports\n",
    "import numpy as np\n",
    "import itertools as it\n",
    "\n",
    "# common functions\n",
    "\n",
    "# remove duplicates from a sequence of vectors\n",
    "def sequence_to_set(seq):\n",
    "    output = []\n",
    "    for v in seq:\n",
    "        if any(np.array_equal(v, w) for w in output):\n",
    "            continue\n",
    "        else:\n",
    "            output.append(v)\n",
    "    return output"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "# build D4 objects\n",
    "\n",
    "# basis for D4\n",
    "D4_B = np.array([(1,1,0,0),(1,-1,0,0),(0,1,-1,0),(0,0,1,-1)])\n",
    "\n",
    "# return fundamental domain representative\n",
    "def D4_canonicalize(v):\n",
    "    Binv = np.linalg.inv(D4_B.T)\n",
    "    w = np.array(np.divmod(np.dot(Binv,v.T),1)[1])\n",
    "    return np.dot(D4_B.T,w)\n",
    "\n",
    "D4_zero_holes = [(1,0,0,0),(-1,0,0,0),(0,1,0,0),(0,-1,0,0),(0,0,1,0),(0,0,-1,0),(0,0,0,1),(0,0,0,-1),(1/2,1/2,1/2,1/2),(-1/2,1/2,1/2,1/2),(1/2,-1/2,1/2,1/2),(1/2,1/2,-1/2,1/2),\n",
    "          (1/2,1/2,1/2,-1/2),(-1/2,-1/2,1/2,1/2),(-1/2,1/2,-1/2,1/2),(-1/2,1/2,1/2,-1/2),\n",
    "          (1/2,-1/2,-1/2,1/2),(1/2,-1/2,1/2,-1/2),(1/2,1/2,-1/2,-1/2),(-1/2,-1/2,-1/2,1/2),\n",
    "          (-1/2,-1/2,1/2,-1/2),(-1/2,1/2,-1/2,-1/2),(1/2,-1/2,-1/2,-1/2),(-1/2,-1/2,-1/2,-1/2)]\n",
    "\n",
    "D4_zero_holes = [np.array(v) for v in D4_zero_holes]\n",
    "\n",
    "# deep holes in the fundamental domain\n",
    "D4_fund_holes = sequence_to_set([D4_canonicalize(v) for v in D4_zero_holes])\n",
    "\n",
    "# detect if a vector is a deep hole\n",
    "def is_D4_hole(v):\n",
    "    w = D4_canonicalize(v)\n",
    "    if any(np.array_equal(w,x) for x in D4_fund_holes):\n",
    "        return True\n",
    "    else:\n",
    "        return False\n",
    "\n",
    "H = D4_fund_holes\n",
    "n = len(H)\n",
    "D4_hole_graph = Graph(n)\n",
    "for i in range(n):\n",
    "    for j in range(i+1,n):\n",
    "        if is_D4_hole(H[i] - H[j]):\n",
    "            D4_hole_graph.add_edge(i,j)\n",
    "\n",
    "D4_min_vecs = []\n",
    "# (1,1,0,0), binomial(4,2)*2^2 signed permutations\n",
    "for p in it.product([-1,1,0],repeat=4):\n",
    "    if sum([abs(p[i]) for i in range(4)]) == 2:\n",
    "        D4_min_vecs.append(np.array(p))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3"
      ]
     },
     "execution_count": 12,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(D4_fund_holes)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "# build E8 objects\n",
    "\n",
    "# basis for E8\n",
    "E8_B = np.array([(2,0,0,0,0,0,0,0),\n",
    "    (-1,1,0,0,0,0,0,0),\n",
    "    (0,-1,1,0,0,0,0,0),\n",
    "    (0,0,-1,1,0,0,0,0),\n",
    "    (0,0,0,-1,1,0,0,0),\n",
    "    (0,0,0,0,-1,1,0,0),\n",
    "    (0,0,0,0,0,-1,1,0),\n",
    "    (1/2,1/2,1/2,1/2,1/2,1/2,1/2,1/2)])\n",
    "\n",
    "# return fundamental domain representative\n",
    "def E8_canonicalize(v):\n",
    "    Binv = np.linalg.inv(E8_B.T)\n",
    "    w = np.array(np.divmod(np.dot(Binv,v.T),1)[1])\n",
    "    return np.dot(E8_B.T,w)\n",
    "\n",
    "E8_zero_holes = []\n",
    "\n",
    "# (2,0,0,0,0,0,0,0), 8*2 signed permutations\n",
    "for i in range(8):\n",
    "    for s in [-1,1]:\n",
    "        add_this = np.array([0]*8)\n",
    "        add_this[i] = s*2\n",
    "        E8_zero_holes.append(add_this)\n",
    "\n",
    "# (1,1,1,1,0,0,0,0), binomial(8,4)*2^4 signed permutations\n",
    "for p in it.product([-1,1,0],repeat=8):\n",
    "    if sum([abs(p[i]) for i in range(8)]) == 4:\n",
    "        E8_zero_holes.append(np.array(p))\n",
    "\n",
    "# (3/2,1/2,1/2,1/2,1/2,1/2,1/2,1/2), 8*2^7 signed permutations with an \"odd sign\"\n",
    "for i in range(8):\n",
    "    for s in it.product([-1,1],repeat=8):\n",
    "        add_this = ([s[j] for j in range(8)])\n",
    "        if product(add_this) < 0:\n",
    "            for j in range(8):\n",
    "                if i == j:\n",
    "                    add_this[j] = s[j]*(3/2)\n",
    "                else:\n",
    "                    add_this[j] = s[j]*(1/2)\n",
    "            E8_zero_holes.append(np.array(add_this))\n",
    "\n",
    "E8_zero_holes = [(1/2)*v for v in E8_zero_holes]\n",
    "\n",
    "# deep holes in the fundamental domain\n",
    "E8_fund_holes = sequence_to_set([E8_canonicalize(v) for v in E8_zero_holes])\n",
    "\n",
    "# detect if a vector is a deep hole\n",
    "def is_E8_hole(v):\n",
    "    w = E8_canonicalize(v)\n",
    "    if any(np.array_equal(w,x) for x in E8_fund_holes):\n",
    "        return True\n",
    "    else:\n",
    "        return False\n",
    "\n",
    "H = E8_fund_holes\n",
    "n = len(H)\n",
    "E8_hole_graph = Graph(n)\n",
    "for i in range(n):\n",
    "    for j in range(i+1,n):\n",
    "        if is_E8_hole(H[i] - H[j]):\n",
    "            E8_hole_graph.add_edge(i,j)\n",
    "\n",
    "E8_min_vecs = []\n",
    "\n",
    "# (1,1,0,0,0,0,0,0), binomial(8,2)*2^2 signed permutations\n",
    "for p in it.product([-1,1,0],repeat=8):\n",
    "    if sum([abs(p[i]) for i in range(8)]) == 2:\n",
    "        E8_min_vecs.append(np.array(p))\n",
    "\n",
    "# (1/2,1/2,1/2,1/2,1/2,1/2,1/2,1/2), 2^7 signed permutations with an \"even sign\"\n",
    "for s in it.product([-1,1],repeat=8):\n",
    "    add_this = ([s[j] for j in range(8)])\n",
    "    if product(add_this) > 0:\n",
    "        for j in range(8):\n",
    "            add_this[j] = s[j]*(1/2)\n",
    "        E8_min_vecs.append(np.array(add_this))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "135\n",
      "4725\n",
      "15\n",
      "270\n"
     ]
    }
   ],
   "source": [
    "# test with E8\n",
    "print(E8_hole_graph.order())\n",
    "print(E8_hole_graph.size())\n",
    "M = E8_hole_graph.cliques_maximal()\n",
    "print(len(M[0])) # clique is of size 15, including the origin yields 16\n",
    "print(len(M))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "270\n"
     ]
    }
   ],
   "source": [
    "M2 = E8_hole_graph.cliques_maximum()\n",
    "print(len(M2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "def verts_to_points(V):\n",
    "    return [np.array([0]*8)] + [E8_fund_holes[j] for j in V]\n",
    "\n",
    "def points_to_verts(H):\n",
    "    V = []\n",
    "    for h in H:\n",
    "        if np.array_equal(h, np.array([0]*8)) == False:\n",
    "            V += [[list(a) for a in E8_fund_holes].index(list(h))]\n",
    "    V.sort()\n",
    "    return V\n",
    "\n",
    "def reflect_x(x,root):\n",
    "    Px = np.dot(root,x)*root / np.dot(root,root)\n",
    "    Rx = x - 2*Px\n",
    "    return Rx\n",
    "\n",
    "def reflect_C(clique,root):\n",
    "    H = E8_fund_holes\n",
    "    return [reflect_x(H[j],root) for j in clique]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 2\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "100 77\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "200 128\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "300 171\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "400 200\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "500 221\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "600 231\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "700 240\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "800 248\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "900 252\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1000 258\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1100 263\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1200 263\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1300 265\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1400 267\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1500 269\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1600 269\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1700 269\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1800 269\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1900 269\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2000 269\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2100 269\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2159 270\n",
      "we did it!\n"
     ]
    }
   ],
   "source": [
    "trials = 10000\n",
    "seen = [0]*270\n",
    "C = M[0]\n",
    "seen[0] = 1\n",
    "for trial in range(trials):\n",
    "    P = verts_to_points(C)\n",
    "    rand = randint(0,len(E8_min_vecs) - 1)\n",
    "    r = E8_min_vecs[rand]\n",
    "    R = [reflect_x(p,r) for p in P]\n",
    "    FR = [E8_canonicalize(dude) for dude in R]\n",
    "    new_C = points_to_verts(FR)\n",
    "    seen[M.index(new_C)] = 1\n",
    "    C = new_C\n",
    "    total = sum(seen)\n",
    "    if total == len(M):\n",
    "        print(trial,sum(seen))\n",
    "        print(\"we did it!\")\n",
    "        break\n",
    "    elif trial % 100 == 0:\n",
    "        print(trial,sum(seen))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 0,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.0",
   "language": "sagemath",
   "metadata": {
    "cocalc": {
     "description": "Open-source mathematical software system",
     "priority": 1,
     "url": "https://www.sagemath.org/"
    }
   },
   "name": "sage-9.0"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

==> anc/metric_graphs.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "# this worksheet is meant to accompany the paper:\n",
    "# \"Uniquely optimal codes of low complexity are symmetric\"\n",
    "# by Christopher Cox, Emily J. King, Dustin G. Mixon, and Hans Parshall\n",
    "\n",
    "# inquiries may be sent to Hans at hans.parshall@wwu.edu\n",
    "\n",
    "# included output was generated on cocalc.com"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "# imports\n",
    "import time as time\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import collections as mc\n",
    "from itertools import permutations\n",
    "\n",
    "# tolerance chosen for speed\n",
    "epsilon = .001"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "# functions for nicely drawing trees\n",
    "\n",
    "def interval_splitter(interval,steps):\n",
    "    a = interval[0]\n",
    "    b = interval[1]\n",
    "    dist = (b - a)/steps\n",
    "    return [[a + k*(b - a)/steps,a + (k+1)*(b - a)/steps] for k in range(steps)]\n",
    "\n",
    "def embed_point(parentpoint,interval):\n",
    "    mid = (interval[0] + interval[1]) / 2\n",
    "    return list(np.array(parentpoint) + np.array([float(cos(2*pi*mid)),float(sin(2*pi*mid))]))\n",
    "\n",
    "def embed_tree(G,root=0,interval=[0,1],origin=[0,0]):\n",
    "    root_deg = G.degree(root)\n",
    "    root_nbd = G.neighbors(root)\n",
    "    ints = interval_splitter(interval,root_deg)\n",
    "    pos = dict()\n",
    "    pos[root] = origin\n",
    "    H = G.copy()\n",
    "    H.delete_vertex(root)\n",
    "    for j in range(root_deg):\n",
    "        pos[root_nbd[j]] = embed_point(pos[root],ints[j])\n",
    "        if H.degree(root_nbd[j]) > 0:\n",
    "            children = H.subgraph(vertices=H.connected_component_containing_vertex(root_nbd[j]))\n",
    "            pos.update(embed_tree(children,root=root_nbd[j],interval=ints[j],origin=pos[root_nbd[j]]))\n",
    "    return pos\n",
    "\n",
    "def draw_tree(G,root=0):\n",
    "    embedding = embed_tree(G,root=root)\n",
    "    n = G.order()\n",
    "    x = []\n",
    "    y = []\n",
    "    for key in range(n):\n",
    "        x.append(embedding[key][0])\n",
    "        y.append(embedding[key][1])\n",
    "\n",
    "    lines = [[(x[i], y[i]), (x[j], y[j])] for i in range(n) for j in range(n) if G.has_edge(i,j)]\n",
    "    lc = mc.LineCollection(lines, linewidths=1)\n",
    "\n",
    "    fig, ax = plt.subplots()\n",
    "    fig.set_size_inches(10, 10)\n",
    "    ax.set_aspect(1)\n",
    "    ax.add_collection(lc)\n",
    "    ax.scatter(x,y,color='red',edgecolor='none')\n",
    "    plt.show()\n",
    "\n",
    "def draw_tree_only(G,root=0):\n",
    "    embedding = embed_tree(G,root=root)\n",
    "    n = G.order()\n",
    "    x = []\n",
    "    y = []\n",
    "    for key in range(n):\n",
    "        x.append(embedding[key][0])\n",
    "        y.append(embedding[key][1])\n",
    "\n",
    "    lines = [[(x[i], y[i]), (x[j], y[j])] for i in range(n) for j in range(n) if G.has_edge(i,j)]\n",
    "    lc = mc.LineCollection(lines, linewidths=1,color='black')\n",
    "\n",
    "    fig, ax = plt.subplots()\n",
    "    ax.set_aspect(1)\n",
    "    ax.add_collection(lc)\n",
    "    ax.scatter(x,y,color='black',zorder=3)\n",
    "    xmin = ax.get_xlim()[0]\n",
    "    xmax = ax.get_xlim()[1]\n",
    "    ymin = ax.get_ylim()[0]\n",
    "    ymax = ax.get_ylim()[1]\n",
    "    ax.set_xticks([])\n",
    "    ax.set_yticks([])\n",
    "    ax.axis('off')\n",
    "    fig.set_size_inches(2*(xmax-xmin), 2*(ymax-ymin))\n",
    "    return fig\n",
    "\n",
    "# solve the LP for a code of size n on a metric graph\n",
    "\n",
    "def LP_codes(G,n):\n",
    "    E = list(G.edges(labels=None))\n",
    "\n",
    "    k = G.order()\n",
    "    m = G.size()\n",
    "\n",
    "    delta = 0\n",
    "    for supp in [1,..,G.size()]:\n",
    "        for P0 in Partitions(n, length=supp):\n",
    "            P0 = list(P0) + [0]*(G.size() - supp)\n",
    "            for p in set(list(permutations(P0))):\n",
    "                P = list(p)\n",
    "                LP = MixedIntegerLinearProgram(solver='GLPK')\n",
    "                g = LP.new_variable(real=True,nonnegative=True)\n",
    "                LP.add_constraint(g[0] >= 0)\n",
    "                d = LP.new_variable(real=True,nonnegative=True)\n",
    "                LP.set_objective(g[0])\n",
    "                for e in G.edges(labels=False):\n",
    "                    t = P[E.index(e)] # how many points on this edge\n",
    "                    if t == 1:\n",
    "                        LP.add_constraint(1 - d[e[0],e] - d[e[1],e] == 0)\n",
    "                    elif t > 1:\n",
    "                        LP.add_constraint(1 - d[e[0],e] - d[e[1],e] >= (t - 1)*g[0])\n",
    "                for v in G.vertices():\n",
    "                    for e1 in G.edges_incident(v,labels=False):\n",
    "                        for e2 in G.edges_incident(v,labels=False):\n",
    "                            if e1 != e2 and P[E.index(e1)] > 0 and P[E.index(e2)] > 0:\n",
    "                                LP.add_constraint(d[v,e1] + d[v,e2] >= g[0])\n",
    "                new_delta = LP.solve()\n",
    "                if new_delta > delta + epsilon:\n",
    "                    delta = new_delta\n",
    "                    dists = dict()\n",
    "                    dists['delta'] = new_delta\n",
    "                    dists['weights'] = P\n",
    "                    for i, v in sorted(LP.get_values(d).items()):\n",
    "                        dists[i] = v\n",
    "    return dists\n",
    "\n",
    "# test if resulting code is rattle-free for uniqueness\n",
    "\n",
    "def rattle_free(G,input_dict):\n",
    "    E = list(G.edges(labels=False))\n",
    "    delta = input_dict['delta']\n",
    "    P = input_dict['weights']\n",
    "    for e in E:\n",
    "        t = P[E.index(e)]\n",
    "        if  1 - input_dict[e[0],e] - input_dict[e[1],e] > (t - 1)*delta + epsilon:\n",
    "            print(\"edge constraint not equality\")\n",
    "            return False\n",
    "    for v in G.vertices():\n",
    "        if G.degree(v) > 1:\n",
    "            for e1 in G.edges_incident(v,labels=False):\n",
    "                good = False\n",
    "                for e2 in G.edges_incident(v,labels=False):\n",
    "                    if e1 != e2:\n",
    "                        if input_dict[v,e1] + input_dict[v,e2] < delta + epsilon:\n",
    "                            good = True\n",
    "                if not good:\n",
    "                    return False\n",
    "    return True\n",
    "\n",
    "# solve the LP, visualize the result\n",
    "\n",
    "def draw_code(G,n,d,root=0):\n",
    "    num_verts = G.order()\n",
    "    E = list(G.edges(labels=None))\n",
    "    pos = embed_tree(G,root=root)\n",
    "    x = []\n",
    "    y = []\n",
    "    for key in range(num_verts):\n",
    "        x.append(pos[key][0])\n",
    "        y.append(pos[key][1])\n",
    "    lines = [[(x[i], y[i]), (x[j], y[j])] for i in range(num_verts) for j in range(num_verts) if G.has_edge(i,j)]\n",
    "    delta = d['delta']\n",
    "    fig, ax = plt.subplots()\n",
    "    fig.set_size_inches(10, 10)\n",
    "    ax.set_aspect(1)\n",
    "    ax.scatter(x,y,color='none',edgecolor='none')\n",
    "    lc = mc.LineCollection(lines, linewidths=1,color='black')\n",
    "    ax.add_collection(lc)\n",
    "    rigid_edge = dict()\n",
    "    for e in E:\n",
    "        rigid_edge[e] = True\n",
    "        code_x = []\n",
    "        code_y = []\n",
    "        start = np.array(pos[e[0]])\n",
    "        end = np.array(pos[e[1]])\n",
    "        unit_vec = end - start\n",
    "        start_offset = d[e[0],e]*unit_vec\n",
    "        num_points = d['weights'][E.index(e)]\n",
    "        code_x += [(start + start_offset + j*delta*unit_vec)[0] for j in range(num_points)]\n",
    "        code_y += [(start + start_offset + j*delta*unit_vec)[1] for j in range(num_points)]\n",
    "        ax.scatter(code_x,code_y,color='white',edgecolor='black',zorder=3)\n",
    "        if  1 - d[e[0],e] - d[e[1],e] > (num_points - 1)*delta + epsilon:\n",
    "            rigid_edge[e] = False\n",
    "            continue\n",
    "        red_edges = [[(code_x[i],code_y[i]), (code_x[i+1],code_y[i+1])] for i in range(num_points - 1)]\n",
    "        red_lc = mc.LineCollection(red_edges, linewidths=2, color='red')\n",
    "        ax.add_collection(red_lc)\n",
    "    for v in G.vertices():\n",
    "        red_edges = []\n",
    "        if G.degree(v) > 1:\n",
    "            for e1 in G.edges_incident(v,labels=False):\n",
    "                for e2 in G.edges_incident(v,labels=False):\n",
    "                    if e1 != e2 and rigid_edge[e1] and rigid_edge[e2]:\n",
    "                        if d[v,e1] + d[v,e2] < delta + epsilon:\n",
    "                            start = np.array(pos[v])\n",
    "                            if v == e1[0]:\n",
    "                                e1_end = np.array(pos[e1[1]])\n",
    "                            else:\n",
    "                                e1_end = np.array(pos[e1[0]])\n",
    "                            if v == e2[0]:\n",
    "                                e2_end = np.array(pos[e2[1]])\n",
    "                            else:\n",
    "                                e2_end = np.array(pos[e2[0]])\n",
    "                            e1_unit_vec = e1_end - start\n",
    "                            e2_unit_vec = e2_end - start\n",
    "                            point1 = start + d[v,e1]*e1_unit_vec\n",
    "                            point2 = start + d[v,e2]*e2_unit_vec\n",
    "                            red_edges += [[point1,point2]]\n",
    "            red_lc = mc.LineCollection(red_edges, linewidths=2, color='red')\n",
    "            ax.add_collection(red_lc)\n",
    "    xmin = ax.get_xlim()[0]\n",
    "    xmax = ax.get_xlim()[1]\n",
    "    ymin = ax.get_ylim()[0]\n",
    "    ymax = ax.get_ylim()[1]\n",
    "    ax.set_xticks([])\n",
    "    ax.set_yticks([])\n",
    "    ax.axis('off')\n",
    "    fig.set_size_inches(2*(xmax-xmin), 2*(ymax-ymin))\n",
    "    # file name:  code_|graph6|_|code|.pdf\n",
    "    fig.savefig('figs/code_'+G.graph6_string()+'_'+str(n)+'.pdf', transparent=True, pad_inches=0)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 240.439x278.728 with 1 Axes>"
      ]
     },
     "execution_count": 4,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.85x228.382 with 1 Axes>"
      ]
     },
     "execution_count": 4,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.85x433.177 with 1 Axes>"
      ]
     },
     "execution_count": 4,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 289.387x305.666 with 1 Axes>"
      ]
     },
     "execution_count": 4,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAOYAAAF/CAYAAABddLWEAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAADthJREFUeJzt3X+s3fVdx/HXy6UhlLDSdbWOOVqLICMwZbBhSGMNTnAIc2xrUkuGG8tlRNExF4zWbLLMzSFGZobT0TSiG3XKNpUFQ8gmCzYL8sOlsVs6AnhvZ1cLEmDoXcikL//4fGO67nZQzrnn+/6e+3z80+Z7IN93cs+z537O+Xy/x0kEoJYf6nsAAN+PMIGCCBMoiDCBgggTKIgwgYIIEyiIMIGCCBMoiDCBgggTKIgwgYIIEyiIMIGCCBMoiDCBgggTKIgwgYIIEyiIMIGCCBMoiDCBgggTKIgwgYIIcwrY3mJ71vbB7s8tfc+E0Zg7sQ9bF+E2ScsPOTwvaSbJjn6mwqgIc+Bsz0pau8BDc0nWTXYajAthDpztg5K8wENJwlJloPjBDd/eozyOASDM4duqtqY81Hx3HANFmAPXvcEzI2muOzQn3vgZPNaYU8R2kiy03sTA8IoJFESYQEGECRREmEBBhAkURJhAQYQJFESYQEGECRREmEBBhAkURJhAQYQJFESYQEGECRREmEBBhAkURJhAQYQJFESYQEGECRREmEBBhAkURJhAQYQJFESYQEGECRREmEBBhAkURJhAQYQJFESYQEGECRREmEBBhAkURJhAQYQJFESYQEGECRREmEBBhAkURJhAQYQJFESYQEGECRREmEBBhAkURJhAQYQJFESYQEGECRREmEBBhAkURJhAQYQJFESYQEGECRREmEBBhAkURJhAQYQJFESYQEGECRREmEBBhAkURJhAQYQJFESYQEGECRREmEBBhAkURJhAQYQJFESYQEGECRREmEBBhAkURJhAQYQJFESYQEGECRREmEBBhAkURJhAQYQJFESYQEGECRREmEBBhAkURJhAQYQJFESYQEGECRREmEBBhAkURJhAQYQJFESYQEGECRREmEBBhAkURJhTwPYW27Pd32dtb+l5JIzISfqeASPoItwmafkhh+clzSTZ0c9UGBVhDlz3Srl2gYfmkqyb7DQYF8IcONsHJXmBh5KEpcpA8YMbvr1HeRwDQJjDt1VtTXmo+e44BoowB657g2dG0lx3aE688TN4rDGniO0kWWi9iYHhFRMoiDCBgggTKIgwgYIIEyiIMIGCCBMoiDCBgggTKIgwgYIIEyiIMIGCCBMoiDCBgggTKIgwgYIIEyiIMIGCCBMoiDCBgggTKIgwgYIIEyiIMIGCCBMoiDCBgggTKIgwgYIIEyiIMIGCCBMoiDCBgggTKIgwgYIIEyiIMIGCCBMoiDCBgggTKIgwgYIIEyiIMIGCCBMoiDCBgggTKIgwgYIIEyiIMIGCCBMoiDCBgggTKIgwgYIIEyiIMIGCCBMoiDCBgggTKIgwgYIIEyiIMIGCCBMoiDCBgggTKIgwgYIIEyiIMIGCCBMoiDCBgggTKIgwgYIIEyiIMIGCCBMoiDCBgggTKIgwgYIIEyiIMIGCCBMoiDCBgggTKIgwgYIIEyiIMIGCCBMoiDCBgggTKIgwgYIIEyiIMIGCCBMoiDCBgggTKIgwgYIIEyiIMIGCCBMoiDCBgggTKIgwgYIIEyiIMKeA7S22Z7u/z9re0vNIGJGT9D0DRtBFuE3S8kMOz0uaSbKjn6kwKsIcuO6Vcu0CD80lWTfZaTAuhDlgti3p4BEeThKWKgPFD26gbL9V0hOSjvQvq23/q+2FXk1RHGEOjO1Tbe+WdJukuyS9Q21Neah5Sb8l6VhJj9r+tO1lEx0UIyHMgbB9rO3PSdoj6X8l/XiSzUn+StKMpLnuP51Te+PnhiSvlnSZpIslfdv2NX3MjqPHGnMAbP+upA9IekbSO5N84Qj/XZJ4geOW9EeS3iNpv6RfTrJzEUfGiHjFLMz2BbYPSPo9SddLWn2kKH+QNO+TtFrSNyTdY/ufba8Z78QYF8IsyParbN8v6U5J90laleQDGfHXmyRPJnmDpNdLeqWkfbY/Yfslo0+NcSLMQmwvs32LpFlJx0s6M8klSZ4Z53mSPJBkvaRflfQrkp6y/Y5xngOjIcwibF8t6WlJl0q6PMlpSb62mOdMcrOkl0r6a0nbbT9s+6zFPCdeGMLsme3zbO+V9DFJN0s6Icmtkzp/kueSXCnpRyU9JulB23faXjGpGfD9CLMntlfb/rKknZIelrQmyTWjriNfrCT7k5wn6eckvUbSf9n+aPeOLiaMMCfMzU1qH1v8mKTzkpyf5ImeR5MkJbk7yYmStkq6RtITtt/S81hLDmFOkO23q60j3ynp15OsTXJvz2MtKMkNklao7S66zfZu26f2PNaSQZgTYPtM2w9JukXSZ9XWkX/W71TPL8mzSTZLOkVtt9Ee25+1fWzPo009wlxEto+3fYekXZKelHRSkiuSfLfn0Y5KkkeT/JSkN0v6WbWPV7b2O9V0I8xF0K0jP6x29cdrJV2Q5Nwk+3oebSRJblfbPXS9pOts/6ftC3oeayqxV3bMbL9Z0nZJx0m6LslHJ3juBffKLtK5jlf7/PMiSQ9IemuSb07i3EsBr5hjYnu97V2SPi/pnyStnGSUk5bkmSQXS/pJtTeJZm3fwuVl40GYI7J9jO2/Vfss0pJOTbIpyXd6Hm0ikvxbkp+QdLnarqWnbf9az2MNHmGOwPa1ah9/vEHS25K8JsnDPY/Vi2630glqNwb7E9tztn+657EGizBfBNvn294v6SOSblS7+uPzPY/Vu+7ysvdIWiPpEUlfsf1l26t7Hm1wCPMo2H6l7XslfVHSVyW9LMnv9LWNrqokTyQ5X9J5arub9tv+ONv7XjjCfAFsv8T2dkl7Ja2SdFaSi8Z9Oda0SXJvkrVqd064Qu3zz7f3PNYgEObzsH2VpG9L2iTpiiSnJNnV81iDkuRP1dafn5N0i+2HbJ/Z81ilEeYR2H59dzPlmyT9haQVSf6y36mGK8l3k1wh6SS1XVC7bN/RfR6KwxDmYWyvsv0lSfeq3XHuFUmuZh05Hkn2JTlX0gWSzla7euXDrD+/F2F2um10H5N0QG3T9oYkG5M83vNoUynJF5P8iNrd/96ndv3nm3oeqwzC1P9/Mc9Tkq6UdE2Sk5J8peexloRud9RKtd1Sf297l+31PY/VuyUdpu3Tbe+R9ClJ/6C2jryp57GWnCTfSbJJ0mlqz8mHbf+N7WN6Hq03SzJM28fZvl3Sbkn/LWl9ksuHdjnWtEnyUJIzJb1N0s+rbe+7tuexerGkwuzWkR9Ue1fwXEkXJTknydzz/K+YoG4X1Sq1XVUfsb3f9vk9jzVRS+ayL9u/qHYHgZdK+v0kH+p3ovGb5GVfk9Ldre8zki6U9C+S3pJkf79TLb6pf8W0vc72VyV9Qe2OdCdMY5TTKsnTSd4o6SxJL5f0H7a3T/vd46c2zO5yrB1qm6mXSTo9yaVL5XKsaZNkV5JT1Lb2bVL79rIrex5r0UxlmLZ/U+3jjzdK2pzkjCR7eh4LY9DtvlqhthvrE7b/3fY5PY81dlMVpu2Ntvep3ZPmJrWrP27reSyMWXd52dWSXqF2YcF9tr9ke1XPo43NVIRpe43tnZLuVvsI5OVJrmUb3XRL8niSjZJ+RtKpkg7YvnEatvcNOszucqxPSvqW2r+er0tyYZKnex4NE5RkZ5JXqd05/t2SnrS9ueexRjLYMG2/S+22HpdJujLJyUke7Hks9KjbtbVC0u2SbrW9x/bpPY/1ogwuTNtn235U7ZuxPq22jW57z2OhiO7yssslrVfb1bXb9u22j+t5tKMymDBtr7R9l6T71X51PTHJVUme63k0FJRkLsk5ave9PVft19sPDmX9WT7MbhvdDWrf3Xi6pI1JNiQ50PNoGIAkdyZZI+lDkn5b0mPdLrDSSm/Js71J7XaIx0jamuTGnkcqbRq35I1T92VIOyT9ktr3yVyaZLbXoY6g5Cum7dNsf01tj+QdatvoiBIj6S4vu1TtN69lkh6xfWvFy8tKhWn7WNt/J+nrkp6VdHKSy5I82/NomCJJ9iQ5Q9JmtTXoU7bf2/NY36NMmLbfr7aNboOkS5K8tuqvGZgO3a6wl6ntEvtD2/tsb+x5LEkFwrT9C7Yfk/R+SX8g6YeT3NHzWFgiuu1916pdubJb0t22d9pe0+dcvYVpe63tByT9o9od6VYmuY5tdOhDd3nZhZJep7aL7Fu2P9nX5WUTD9P2MtufkvSo2ndInpHkTUn+Z9KzAIdL8mCSk9VuzHaZ2u1N3jXpOSYapu3fULur+SWSLkvy6iRfn+QMwAvR7SZboba77Gbbj9g+e1Lnn0iYtjfY/qakP5b052q/tn5mEucGXqwkzyW5StKJkvZLut/2XbZXLva5xxqm7S22Z20f7P58t+17JN0j6RuSVid5L+tIDEmSA0k2SNqo9hnoY7ZvWOD5vmVc5xzbzp9uqG2Slh/20OOSLk5y31hOhCNi589kdJ95Xq+2SeFQ85JmkuwY+RxjDHNW0toFHppLsm4sJ8EPRJiTY3tO7QuSDjeW5/s4wzwoaaEnRZL0/nnpUkCYk7PYz/dxBrP3KI8DQ7aoz/dxhrlV7XfsQ813x4Fps6jP97GF2S14Z9S+UzLdn2NZCAPVLPbzvfT1mDg6rDGnB2/KAAURJlAQYQIFESZQEGECBREmUBBhAgURJlAQYQIFESZQEGECBREmUBBhAgURJlAQYQIFESZQEGECBREmUBBhAgURJlAQYQIFESZQEGECBREmUBBhAgURJlAQYQIFESZQEGECBREmUBBhAgURJlAQYQIFESZQEGECBREmUBBhAgURJlAQYQIFESZQEGECBREmUBBhAgURJlAQYQIFESZQEGFOAdtbbM92f5+1vaXnkTAiJ+l7Boygi3CbpOWHHJ6XNJNkRz9TYVSEOXDdK+XaBR6aS7JustNgXAhz4GwflOQFHkoSlioDxQ9u+PYe5XEMAGEO31a1NeWh5rvjGCjCHLjuDZ4ZSXOS0v3JGz8DxxoTKIhXTKAgwgQKIkygIMIECiJMoCDCBAoiTKAgwgQKIkygIMIECiJMoCDCBAoiTKAgwgQKIkygIMIECiJMoCDCBAoiTKAgwgQKIkygIMIECiJMoCDCBAr6P2CJYAZvzwraAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 277.196x479.571 with 1 Axes>"
      ]
     },
     "execution_count": 4,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.85x591.577 with 1 Axes>"
      ]
     },
     "execution_count": 4,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 377.617x437.128 with 1 Axes>"
      ]
     },
     "execution_count": 4,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 161.239x637.971 with 1 Axes>"
      ]
     },
     "execution_count": 4,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAOYAAAEHCAYAAAC6BTooAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAE/5JREFUeJzt3XuwXWV9xvHvUwYpUAkRAiKGS0BMQSYyAUVBEEQKIshVncNQqAi0YrVQGBWlXqqCoqAilIsoNQOFYpFCFYugQtFikMYMhCICJtzC1QCWUETz9I93hQY8hFzW3utd5zyfmTMns07mrN+Q/bDXu9fv9y7ZJiLq8kddFxARfyjBjKhQghlRoQQzokIJZkSFEsyICiWYERVKMCMqlGBGVCjBjKhQghlRoQQzokIJZkSFEsyICiWYERVKMCMqlGBGVCjBjKhQgjkGSBqRNFfSoub7SNc1xcpR9vzptyaE5wJrLHF4IXCE7Qu7qSpWVoLZc5LmAhuP8qN5tjcZbjXRlgSz5yQtAjTKj2w7S5Weyj9c/929nMejBxLM/juBsqZc0sLmePRUgtlzzQc8RwDzmkPzyAc/vZc15hgiybZHW29Gz+QdM6JCCWZEhRLMiAolmBEVSjAjKpRgRlQowYyoUIIZUaEEM6JCCWZEhRLMiAolmBEVSjAjKpRgRlQowYyoUIIZUaEEM6JCCWZEhRLMiAolmBEVSjAjKpRgRlQowYyoUIIZUaEEM6JCCWZEhRLMiAolmBEVSjAjKpRgRlQowYyoUIIZUaEEM6JCCWZEhRLMiAolmBEVSjAjKpRgRlQowYyoUIIZUaEEM6JCCWZEhRLMiAolmBEVSjAjKpRgRlQowYyoUKvBlDQiaa6kRc33kTZ/f0RNBvl6l+12flEp6lxgjSUOLwSOsH1hKyeJpZJk2+q6jvFg0K/3NoM5F9h4lB/Ns71JKyeJpUowh2fQr/c2g7kIGO1FYdtZyw5Bgjk8g369txmYu1/guCSdL2nVFs8V0QlJUyTNZvRQwgvnYLm0GcwTKNfYS1oInAnsBzwu6egWzxcxNJJWk3QxcAclN3/L6K/3E1o5oe3WvoARYC6wqPk+0hwX8GXgd8A8YPs2z5uvZ//7u+saxuIXcDzwv8Cvgf2XOD7q672Nr9bWmMtC0jrAvwA7AdcBB9l+eGgFjHFZY7ZL0q7ABcC6wBeAEzykwAz1Qxnbj9p+M/BGYFNgvqTTJeXFFNWQtKGkG4CrgZ8D69r+yLBCCR11/ti+wfbGwAeBwynrz0O6qCViMUmrSDqP8gHOOsA2tve0/fiwa+n0NobtM4AJlMvb8yXdLmnrLmuK8UnSkcATwDuB99h+le3ZXdXT+f1F28/Y/gtgI2ABMFvSdyS9tOPSYhyQ9LqmWeBM4HxgLdv/2GlRVBDMxWzfZ/v1wO7AdOBRSZ/J+jMGQdI6kq4BbqBcum5o++hhriOXpppgLmb7atsvB/4OOA54RNK+HZcVY4SKLwEPAlsAO9neyfaDHZf2HNUFczHbJwNrAz8ALpU0W9KUjsuKHmsazx8DjgKOtT3Z9vUdlzWqaoMJYPsp2wcBUym13iHpYkmrdVxa9IikrSTdBswA/pWyjvxKx2UtVdXBXMz27ba3Bg4E3kq5vXJ8x2VF5SStKekK4Gbgf4Aptv/c9jMdl/aiehHMxWxfSrm/dBrwWUnzm+6MiGc168hPUj7lfz3wNtvb2p7XcWnLbKgteW2SNAG4CPgzYCZwgO37uq2qW2nJA0l70dz2AD5t+++7rWjF9Oodc0m2H7e9J+XWyrrA3ZLOk7RKx6VFByRtImkWcAVwPbB2X0MJPQ7mYrZn2d6c0tr3TuCJposjxoFmHOtC4E7gJcCWtvez/VTHpa2U3gdzMdvnUy5fzgfObDZHel2nRcVASTqWcvtjT+DdtreyfVvHZbVizAQTyjCi7aOBDSndHDdIuqYZN4sxQtLOku4DPgd8FXiZ7Us6LqtVYyqYi9l+0PZOlLnPLYAHJX0p7X39JmkDST8GfgjMAdazfXwtbXRtGpPBXMz29bYnA8dSuj0ey163/dOMY50N3Au8HNjO9u62F3Rc2sCM6WAu1nR5rAVcDsyQdJukLTsuK5aBpMOBx4GDgSNtb2b7po7LGrhxEUx4drzsEGAKpQvkFkmXS1qz49JiFJKmS7oLOIeyvccE2+d1XNbQjJtgLmZ7nu1tgbcB2wMLJH0y6886SJoo6fvAjcD9wCtsH2X79x2XNlTjLpiL2f6e7fWAvwc+DDzUdI1EB5o2ui8ADwFbArvY3rG2caxh6W1LXpskrQ5cCLwDmA3sZ3tup0WtgL625Ek6iPIckNUoO9Gd1nFJnRu375hLasbL9qP8n/olwJ2SLsx42WBJmippDqXn+TuUNrpxH0pIMJ/D9m22twLeTVmDPtZ0l0SLmnGsy4Bbgd8Cm9k+2PbTHZdWjQRzFE0XyURKV8nnJN0naeeOyxoTJJ1I2dF8B2Bv29v0cdkwaAnmC2ja+44H1qN0mfxQ0o8lbdBxab0kaQ9JDwEnAidRuna+03FZ1UowX4TtBbZ3B7ajdJ3cK+nsjJctG0kbS7oJ+C5lR7qJtj8xFtvo2pRgLiPbN9neDDiS0oXyeNOVEqOQtKqkGcBdlKcuv8b2Praf7Li0Xkgwl1PTfTKB0o1yjqS7JE3vuKyqSPoAZVfzvYGDbf+p7Vs7LqtXEswVYPv3to8CXkHpTrlR0lWSJnZcWqck7SjpHuBU4CzKZetFHZfVSwnmSmjGy3YEdgG2onQPfWG8tfdJmiTpOsqjFX8BTLJ9TNaRKy7BbIHta21vCHwIOJrSf3tQx2UNXDOOdSYwH5hMeSDxbmN5HGtYEswW2T6Vsnv8d4GLJM2RNLXjsgZC0mGUbT0OBd5ne1PbM7utauxIMFtm+2nbI8BmlK6WWyVdNlbGyyRNk3QHcB5wMWVX83M6LmvMSTAHxPZc29tQGuN3AH7ddL30kqQJkr4HzAIeBjay/d7xNo41LAnmgNm+gtI9dBJwoqSHJO3RcVnLrBnHOhl4BJgG7Gb7DeN9c+1By9jXEDWXs/8EvJ3yzrN/m9v2tz32JWl/4GuUBoETbZ/S1u+Opcs75hDZftL2PsDWwJrAXZJmSFq149KeQ9IWkm4BvgV8n7KtR0I5RAlmB2zPsT2V0tq3N2X3+A90XBaSVpf0LeA24HfA5rbflXGs4UswO9R0xUykdMmcKukeSTt2UYukEyi3P3YB9rX9Wtt3dVFLJJida8bLjgHWB24HrpN0naRJwzi/pN0kPQB8AjgFWNf25cM4d7ywBLMSth+1/RbKzn2TgfmSzhhUe5+kyZJmAlcBPwPWsf2xtNHVIcGsjO2ZtjcF3g8cRhkvO7St39+MY30DmEuZkplm++22f9PWOWLlJZiVsn0WZff4S4CvS7pD0rSV+Z2Sjqbsan4AcJjtV9u+eeWrjbYlmBVrxssOBzaidNvMknSlytO0l5mk7SXNA75M2SZygu0Z7VccbUkwe8D2fbbfAOwGvBZ4RNLJL7b+bMaxfgT8BPgVsL7tD2YdWb8Es0ds/8D2BsDHgL8BHpW0v6QRSXMBVB7YOyLpdMo41qbAG22/2fajnRUfyyUteT3VbEY9Azhw8aHn/ZXfAsfaPmOohUUrEsyea56s/IpRfnS37Y2HXU+0I8HsOUmL+MN3Syi9C1mq9FT+4XqqGcf6DKOHEmCRpN2GWVO0J8HsIUn7UOYjjwP+GVj4vL/yFHAzcJWkmZImD7nEWEkJZo9ImiJpNnAZ8EPK07HeBRwBLJ7rnAe8t9k9YRqlu2eupG/UNl4WLyxrzB5oPoH9JnAQ5TkqB9i+fZS/N+qgtKRDgDOAVYDjbP/DgEuOlZR3zMpJOp7SRvdW4EDbW48WyqVpunwmAF8HTpc0T9L27VcbbUkwKyVpV0nzgc8Cp1GmPy5d0d/XjJf9NbABpQvoJ5J+JGmddiqONiWYlZG0gaT/BK4Gfk6Zj/xIW210th+2/WZgR0pX0IOSvjzedo+vXYJZiWZX868B9wKTgOm297T9+CDOZ/snTQPCBykfHj0m6eBBnCuWX4JZAUlHUp6O9S7gcNub2541jHM3LXsTgG8D35T0C0lbD+Pc8cISzA5J2lbSr4AzgfMptz/OH3Ydtp+xfRiwCeWDptmS/k3SS4ddSxQJZgckrSPpGmAmcA+woe2ju97V3PY9tl8H7AFsS5le+XTWn8OXYA5R00Z3GvAgsAWwk+2dbD/YcWnPYfsq2y+nbNB1PPBw020UQ5JgDomkdwMLgL+kjGNNtn19x2Utle3PUp5e9iPgMkmzJU3ptqrxIcEcMElbSrqN8mj4KyhPx/pKx2UtM9tP2T4QmErpHLpD0sVNN1IMSII5IJLWlHQ5cAvwJDDF9iG2n+m4tBVi+3bbr6EMZr+VsnvfcR2XNWYlmC1r1pGfpFy2bg+8zfb0Nh8e1KWm+2gd4EvASZLul7RLx2WNOWlib5GkvSi3PdYCPmP7U0M+f6tP+1qG802gPLx2d+CnlKeXzR/W+ceyvGO2QNImkmZR1pA/Bl427FB2wfbjtvcAplO6le6V9DVJq3RcWu8lmCtB0mqSLgDuBF4CbGl7X9tPdlzaUNmeZXtz4HBK99ITTTdTrKAEcwVJOobydKy9gBHbW9m+reOyOtV0La1NuZw/U9KvJG3baVE9lWAuJ0k7NzvTfR74KjDR9sUdl1WNZvf4o4ENKV1NMyVdLWlix6X1SoK5jCStL+l6ypYec4D1bB+fXc1HZ/tB2zsBOwOvpnQPfTHtfcsmwXwRzTjW2cD9lP1bt7O9u+0FHZfWC7b/w/Zk4FjgfcCCpgsqliLBXApJh1OmLQ4GjrQ9xfZNHZfVS02301qUT64vkPTfkrbsuKxqJZijkDRd0p3AOZRWugm2z+u4rN5rxssOAaZQtty8RdLlktbsuLTqJJhLkDRR0lXAjcADwCttH9X1ONZYY3ue7emUT7S3p1zefiLrz/+XYPJsG90pwEPAVsAutndIF8tg2b7S9nrAp4GPAA813VPj3rhvyZN0EOWS9Y+Bj9o+teOSVtiwW/La1FzOXgDsA8wG9rM9t9OiOjRu3zElTZU0B7gIuJKyrUdvQ9l3tp+0vS+wJaWL6k5JF4zX3ePHXTAlrS7p28CtlGdIbmZ7xPbTHZcWgO3bbG8FjFDWoE80XVbjyrgKpqQTKW10bwLeYXub8Xy5VLOmm2oi5dEOn5d0n6Q3dVzW0IyLYEraQ9JDwInAycAk21d0XFa8iGb3+OOA9SjdVtdKul7S+h2XNnBjOpiSNpb0M+C7lHnBibY/nja6frG9wPbuwHaU7qv7JZ09lsfLxmQwJa0qaQZwF/AnwNa29x5v41hjje2bbE8BjqR0Yz0u6T0dlzUQYy6Ykj5A2dV8H+AQ21Ntz+m4rGhR04U1gXJ75VxJd0qa3nFZrRozwZS0o6R7gFOBsyi3Py7suKwYkGa87CjglZQurRsl/Xuz3Unv9T6YkiZJug64DrgdWN/2MVlHjg+259veAdgFeA3wiKRT+t7e19tgNm10ZwDzgcnA9rbfYvvRjkuLDti+1vaGwIeA9wO/brq6eqmXwZR0KGUc6zDg/bY3tT2z26qiBk331tqUbq6LJM2RNLXjspZbr4IpaZqkX1IeWX4JZVfzszouKypj+2nbI8CrKN1dt0r6tqTVOy5tmfUimJImSLoSmAU8Amxk+/CMY8XS2L7L9jbAOyjdXo9J+mjHZS2TqoPZrCNPooTxtcButt9g+76OS4seabq8JlG6vj4u6SFJe3Rc1lJVO/YlaV/gPGBN4OO2P9dxSdXr89jXsDTjZRdRGuT/CzigxsdXVPeOKWlzSTcDlwLXULb1SCijFc142d7A1pSusLskzahtvKyaYDbjWJdQ7kUuAraw/c6MY8Ug2J5jeypwCKVL7Imma6wKVQRT0ocpT8falfJgmmm27+i4rBgHmu6wtSndYqdKukfSGzsuq9tgStpN0gPAp4AvAuvavqzLmmL8acbLjgHWp1yxXS/pWkmTuqqpk2BK2lDST4GrgJuAdWx/NG100SXbj9p+C2Xnvo2B+ZLO6KK9b6jBbMaxvgHcTZlOn2Z7L9u/GWYdEUtje6btTSitfYdRxssOHWYNQwumpL+ibOtxAHCY7S1s3zys80csr6arbC1Kl9nXJf1S0rRhnLvVYEoakTRX0qLm+4ik7SXNA06ntNJNsD2jzfNGDEozXnY4sBGl0WWWpCubbrQ/eL23dd7WGgyaos4F1lji8CJAlJGsg2w/3MrJYlRpMBg8SbtSBrQnUV7fS97/XAgc0cYccJvBnEtZMD/fA7Y3aOUksVQJ5vBIWkC5zfJ885r16cr9/haDufjd8flsu4r7pWNdgjk8g369txmYu5fzeESfDfT13mYwT6BcYy9pYXM8YqwZ6Ou9tWA2C94jgHmAm++tLIQjajPo13u1Y1+x/LLGHDvyoUxEhRLMiAolmBEVSjAjKpRgRlQowYyoUIIZUaEEM6JCCWZEhRLMiAolmBEVSjAjKpRgRlQowYyoUIIZUaEEM6JCCWZEhRLMiAolmBEVSjAjKpRgRlQowYyoUIIZUaEEM6JCCWZEhRLMiAolmBEVSjAjKpRgRlQowYyoUIIZUaEEM6JCCWZEhRLMiAolmBEVSjAjKpRgRlQowYyoUIIZUaEEM6JCCWZEhRLMiAolmBEVSjAjKpRgRlQowYyoUIIZUaEEcwyQNCJpbvPnuZJGOi4pVpJsd11DrIQmhOcCayxxeCFwhO0Lu6kqVlaC2XPNO+XGo/xonu1NhltNtCXB7DlJiwCN8iPbzlKlp/IP1393L+fx6IEEs/9OoKwpl7SwOR49lWD2XPMBzxHAPMDN93zw03NZY0ZUKO+YERVKMCMqlGBGVCjBjKhQghlRoQQzokIJZkSFEsyICiWYERVKMCMqlGBGVCjBjKhQghlRoQQzokIJZkSFEsyICiWYERVKMCMq9H98PxzjTBzG8QAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 277.196x321.171 with 1 Axes>"
      ]
     },
     "execution_count": 4,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 295.524x467.513 with 1 Axes>"
      ]
     },
     "execution_count": 4,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 277.196x637.971 with 1 Axes>"
      ]
     },
     "execution_count": 4,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 389.286x434.721 with 1 Axes>"
      ]
     },
     "execution_count": 4,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.85x545.182 with 1 Axes>"
      ]
     },
     "execution_count": 4,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 450.862x340.388 with 1 Axes>"
      ]
     },
     "execution_count": 4,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.85x749.977 with 1 Axes>"
      ]
     },
     "execution_count": 4,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 373.193x579.519 with 1 Axes>"
      ]
     },
     "execution_count": 4,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 478.039x553.085 with 1 Axes>"
      ]
     },
     "execution_count": 4,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# draw all trees with |V| in [4,5,6,7]\n",
    "\n",
    "for num_verts in [4,5,6,7]:\n",
    "    num_edges = num_verts - 1\n",
    "\n",
    "    for G in graphs.nauty_geng(str(num_verts) + ' ' + str(num_edges) + ':' + str(num_edges) + ' -c'):\n",
    "        if not G.is_isomorphic(graphs.PathGraph(num_verts)):\n",
    "            A = G.automorphism_group()\n",
    "            if A.order() != 1:\n",
    "                stabilizer_sizes = [0]*num_verts\n",
    "                for v in G.vertices():\n",
    "                    stabilizer_sizes[v] = A.stabilizer(v)\n",
    "                root = stabilizer_sizes.index(max(stabilizer_sizes))\n",
    "                # file name:  graph_|graph6|_|code|.pdf\n",
    "                draw_tree_only(G,root).savefig('figs/graph_'+G.graph6_string()+'.pdf', transparent=True, pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "done with |V| = 4 in 0.33 seconds\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "done with |V| = 5 in 6.26 seconds\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/ext/sage/sage-9.0/local/lib/python3.7/site-packages/matplotlib/pyplot.py:522: RuntimeWarning: More than 20 figures have been opened. Figures created through the pyplot interface (`matplotlib.pyplot.figure`) are retained until explicitly closed and may consume too much memory. (To control this warning, see the rcParam `figure.max_open_warning`).\n",
      "  max_open_warning, RuntimeWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "edge constraint not equality\n",
      "code_6_ECR__10_1 is not rattle free!\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "edge constraint not equality\n",
      "code_6_ECR__15_1 is not rattle free!\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "edge constraint not equality\n",
      "code_6_ECR__20_1 is not rattle free!\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "edge constraint not equality\n",
      "code_6_ECR__25_1 is not rattle free!\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "edge constraint not equality\n",
      "code_6_ECR__30_1 is not rattle free!\n",
      "done with |V| = 6 in 459.46 seconds\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "edge constraint not equality\n",
      "code_7_F?`F__12_1 is not rattle free!\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "edge constraint not equality\n",
      "code_7_F?`F__18_1 is not rattle free!\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "edge constraint not equality\n",
      "code_7_F?`F__24_1 is not rattle free!\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "edge constraint not equality\n",
      "code_7_F?`F__30_1 is not rattle free!\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "edge constraint not equality\n",
      "code_7_F?`F__36_1 is not rattle free!\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "edge constraint not equality\n",
      "code_7_F?`F__42_1 is not rattle free!\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "edge constraint not equality\n",
      "code_7_F?`cg_12_1 is not rattle free!\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "edge constraint not equality\n",
      "code_7_F?`cg_18_1 is not rattle free!\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "edge constraint not equality\n",
      "code_7_F?`cg_24_1 is not rattle free!\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "edge constraint not equality\n",
      "code_7_F?`cg_30_1 is not rattle free!\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "edge constraint not equality\n",
      "code_7_F?`cg_36_1 is not rattle free!\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "edge constraint not equality\n",
      "code_7_F?`cg_42_1 is not rattle free!\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "done with |V| = 7 in 31759.7 seconds\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 240.44x277.714 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAMoAAADnCAYAAABfV8lAAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAEiFJREFUeJzt3X10XHWdx/H3d2aSSTIzmVJIW0RoQZFqRdyFVc7qshbPuuguaxEfaDzqKuew4npcnw/Usxx0V1RcF5QKi5XHStHVg2kFt66a+NCVFUVcXUQENC0kTfqQNk0m7TTJfPePO9BsSdtJMnfu3Mnndc78we2de7+0+eT7uzP3d3/m7ojI0SWiLkAkDhQUkQooKCIVUFBEKqCgiFRAQRGpgIIiUgEFRaQCCopIBRQUkQooKCIVUFBEKqCgiFRAQRGpgIIiUgEFRaQCCopIBRQUaTipVKozn8/3JhKJUj6f702lUp1zPaaCIg0llUp1dnR0rOvq6lpaLBatq6traUdHx7q5hsU0Z14aST6f7+3q6lq6cuXKZ7b19PSwatWqrcPDw8tme1wFRRpKIpEoFYtFa2pqembb+Pg46XTaS6XSrEdQGnpJQ8nlck9u2bLl/23bsmULuVxu21yOq6BIQ3nHyMgPLl29mp6eHsbHx+np6aGzs3OsUCismctxNfSSxmG2cAS23wvNH8zldg6Ojp6Qy+W2FQqFNRMTExvmcuhUtWoUidp2uO5EaD4Pfr19ZOQsqtgF1FGkMZitmID/NSAJL8H919U8vK5RJP7MrA++kgJ2wl3VDgmoo0gDmDT7myRsHIXxLDwH913VPoc6isSbWXoIbi//15VhhAQUFIm5YfhIBxy3A3Zm4QthnUdDL4kvsyUFeDITfHp7Ae7fCetU6igSW/1wYwZSfXB/mCEBdRSJK7OzS/DzSfAmOAP3x8I8nTqKxI+Z9cOGBDAEXwo7JKCOIjFUMrskAXcPw4E8LMF9OOxzqqNIvJi17YV1AGn4h1qEBBQUiZldcPVCyA7Atha4pVbn1dBL4sPslCL8IR38gj8P9x/X6tTqKBIbfXBLGhJ98L1ahgTUUSQuzP4M+FERSmk4Ffc5zVicKXUUqX9myQG4C6AA/1LrkIA6isTAAbPLWuDmIRhdCItxH6t1DeooUt/M8kX4PMACuCyKkICCInVuED6Th5Z++F0CvhpVHRp6Sf0yO30cHk2CJeAc3B+MqhR1FKlbT8GdTWAD8M0oQwLqKFKvzP4S2DwGE21wMu4DUZajjiL1x6xpB6wHGIdPRB0SUFCkDo3C+xZBxy7Yk4dro64HNPSSemN2wij0Z6FpEl6fdN8UdUmgjiJ1Zjtcn4WmPvhlEr4VdT1PU0eR+mF25iT8yoEUvBj3h6Mu6WnqKFIfytN7k8BuuLOeQgLqKFInJs0uSsI9I3AwByfiPhR1TVOpo0j0zFr2wG0ASfhovYUEFBSJ0NOr9ybN9r8qm83fYLa3Db4YdV3TUVAkElNX7z1QLHLDpk18etGi1lQy+eaoa5uOrlEkEmGt3hsWBUUiEdbqvWGpu4JkfsjlctvCWL03LAqKROIto6PfDmP13rBo6CW1Z5bdAwObIfPhXG739tHRhdVavTcsWhVYam4nfKIDMitha9/IyGm4l6Ku6VjUUaS2zJYV4fdpMOAVuP8k6pIqoWsUqak+uDUN1g+b4xISUEeRWjL7c+AH+6HUCktxfyrqkiqljiK1ETztcQPAAfh0nEIC6ihSIwfMLm+BG3fDyPHB0x73R13TTCgoEj6zBftgoB3SJXhLwv3foy5ppjT0ktANwmfbId0Pv03A16OuZzbUUSRcZsvH4ZEkkIA/xv2hqEuaDXUUCVVf8LRHBuHrcQ0JqKNImMxeB9xXgIkMnIT7jqhLmi11FAmHWfMOuAOgBFfFOSSgoEhI9sEHFsEJO2EoB5+Lup650tBLqs+so/y0x9Qk/HXS/b6oS5ordRSpun5Ym4VUHzyYhG9HXU81qKNIdZm9tAQPTQJN8CLcH4m6pGpQR5HqCZ72eFcCGILbGiUkoI4iVTRp9sYkfH0fFNuDpz3uibqmalFHkeowa90LtwA0wwcbKSSgoEiVDMGa46F9APpb4Oao66k2Db1k7sxO2g/bWoNfvOfj3hN1SdWmjiJz1gdfaoVEH/ywEUMC6igyV2bnAvcXwdPwPNz/EHVJYVBHkdkzS2wvT+8dgS80akhAHUXm4KDZO5rh9j0wdlwwvXc06prCoo4is2OWK8CNABm4vJFDAgqKzNJO+OfjoG07/L4ZvhJ1PWHT0Etmzuy0g/B4c/C0x3Nx/2nUJYVNHUVmrA9uawbrg/vmQ0hAHUVmyux84Pv7YbL8tMe+qEuqBXUUqZxZarB8PVKET86XkICCIhVKpVKdz83lBp9jduLybLa0LJl8IuqaaklBkWNKpVKdizo6vrx+48aFB4pFbtq0KdHa0XFTKpXqjLq2WtE1ihydWfLUXG7vrRs3ZuOygm8YFBQ5MrN3AZ9PmmUPFIvEZQXfMMyL/0mZIbM/wuwJgolY2RdmMsRpBd8wKChyiFkes+8AvwBOA3D4SX+hMLp69erJuKzgGwYNvQTMDLgWeD+HFsDtBzoNzgeuSCaTly1vbb39kUKBbC63tZ5X8A2DgjLfmV0MfBlYUN5SBNbg/q9mlgH2AB93909iFvywuFsktUZIQZmvzF4A3AOsKG9x4KvAO3EvBrvYt4CXufvi8nvmbVC0zvx8Y9ZK8O36RQQ3NQL8ErgY998f2s1WAH8FXFDzGuuQOsp8YvYx4CqgubxlN0EH+dazd7XfAqPufs6Ujeoo0sDMXgOsBxaVt4wDnwKuZprflGbWCZxO+ZMvUUdpbGYnE1yHnDNl673AJbgXpn+LGbAX2Ojubz/sD+dtR9H3KI3IrAmzO4GtHArJo8CLcb/wSCEpuw5oAi4NucpYUVAajdl7gWHgbQQX6/uAt+K+HPeHj/5WOx54L/BRdx8PvdYY0dCrUZj9KcHHuyeXt0wCa4EPTHcdMv0hrBs43d1PPsIO83bopYv5uDPrAL4BnDdlaw/wJtx3V34YexnwqsOOI2XqKHEVXHTfALwbSJa3bgXejPsDszhcL7DV3f/8KDvN245StWuUVCrVmc/nexOJRCmfz/fW86SeONUKz673PcnkTQTXIX9PEJIx4D24L5tlSC4Hngu8saqFNxJ3n/MrmUx2LlmypNDd3e0HDx707u5uX7JkSSGZTHZW4/jVfMWp1iPVe+rixb4B3GHS4VaH5GyPTxC0ArD2mPsH5/So/06ieFXlIO3t7b3d3d0+VXd3t6/IZv2Zv9w6ea3IZj0utR6t3hdks0WHk+b8AwC3EnwyZsfcfx4HpSrXKIlEolQsFu3wGXAt6TSTVTh+NSXNmG62Xj3WCkeuN51OU41/u7IBdz/xmHvpGmVucrnctulmwGVzua24Wz29srnc1rjUerR6X5DJTDi8xN1tLi/gemCBmTUhR1aNthSncX+caj1SvVOuUdzh2w652R6f4EvJvcD6Y+4/j4deVf0HbW9v7zWzUnt7e2+9/uDFrdbp6n1TInGNw8CUa5mDDp/0Sq4zpvshgEsIvqBcetR953FQ9D1KnJldAVwNpMtbhoBLce+a+aHst0DB3c8+yk7z9hpFQYm7YCLWncDFHJqI9WvgDbg/XvlhbEX5fa9z981H2ElBkZgzez7BLfVnlrc4wa0tb6M8tffYh7BNwLnuvugIO8zboOju4Ubh/jjuLyHoLHsIusubgGHMPlLhUVYTfAJ2VUhVxpY6SiMK7gO7Bvgwh258HSC43b77GG+9GrgSWODu+w/7w3nbURSURmaWJ7j1fuoDIn5K8CCJaZdsKM9w3AFscfeLDvvDeRsUDb0amfsw7q8FXgo8fWH/cmAbZrdglnz2W9yBvwVeb2bLa1ZrnVNHmU/M3kFwa36uvGUM+BDu//bsXe0hoNndV0zZqI4i84D7HUAe+CLBF4xtwE2Y9RJM3JrqImC5mb2lxlXWJXWU+Wr6mZHdBBO/dge72F0ED8E7zt1dHUXmH/edBLMZXwE8Wd56PjCI2fXlT87eRfCt/7URVVk31FEkEDy95VqgtbxlH3C5wRLgM8AiD26RUUeRecx9LcH1y3qCb/XbgbscLjsThszshy/OZkmaEYfp09WmoMgh7uMET4c8FXiwvPWMK2DRyYsWnXnDpk0cKBbp6upa2tHRsW5ehSXq25f1quMXXOAweKTpyO3t7b2R11ijl65R5JiSiYRrsVORYzjSdGQtdioyRaFQWNPZ2Tl22GKn+7XYqchhUqlUZyaTuWZ0ZGTpCzMZLiwUNn+qVHpt1HXVioIiM2N2LnB/ETwNz2fKcnaNTEMvmRn3/+6D+9JgfXBb1OXUijqKzJzZSftha2vwONZXc4zJYI1AHUVmzr1vfzCDkkH4CmYNv3yIOorMjlnLbhg4HvJj8L429xuiLilMCorM2qTZxUn4xj4otsOJuO+JuqawaOgls5aEe/rh4XZID8Lnoq4nTOooMjdmZ03CLx1IwQrcfxN1SWFQR5G5cf+fHfDVFNAXXNg35FwVdRSZO7OOUejLQtMkXJh0vzfqkqpNHUXmzn0n8DGAIbgDs+aIK6o6BUWqIgvX74BdHbBwBD4UdT3VpqGXVI/ZBcB/FGAiA8/FfTDqkqpFHUWqx33zU/BABlL9sDbqcqpJHUWqy+yMCXgkAZaAs3H/RdQlVYM6ilSX+6O74csJYDvc1SgfF6ujSPWZLRiGgTykS3BJwv1rUZc0V+ooUn3ue9PwfoA9sA6ztqhLmisFRULRAusGoO94yO2Gf4y6nrnS0EvCY3Ye8MMDUGqBZbg/ecz31Cl1FAmP+4+egp4WSPTBuqjLmQt1FAmX2bIiPJEOfim/Evf/irqk2VBHkXC5947CdQADsAGzWP7MqaNI+MwyQzC4EDLjcGmT+61RlzRTsUy3xIx7YQH8HUAB1mLWHnVJM6WgSE0kYEM/PL4AWnfAp6KuZ6Y09JLaMfsT4IFx8CY4A/fHoi6pUuooUjvuP+uHjU3BUyZvj7qcmVBHkdoyO3EMnmwLnjL5Gty/G3VJlVBHkdpy334Q/glgB6yPy1MmFRSpuQXwmV2wdxEsHoP3Rl1PJRQUqT33A8fBO+8Gzslmr0skEqV6X2lYQZFIpBOJtisXL/YvbtpEsVi0el9pWBfzEol8Pt/b1dW1dOXKlc9s6+npYdWqVVuHh4eXRVfZ9BQUiUQikSgVi0WLy0rDdVeQzA+5XG5bnFYaVlAkEtOtNPyu1auhULgq6tqmE4vPsKXxTExMbEilUqxateqakZGRU07PZPya0dHE62Bp1LVNR9coUh/M/gL4zzGYbAueMjkQdUlTaegl9cH9u31wfxsk++GmqMs5nDqK1A+z08fh0SYw4GW4/yzqkp6mjiL1w/2xIbgZYHswbbhunjKpjiL1xax9GAbz0FKCtybcN0RdEqijSL1x35eG9wHshZsxy0RdEigoUoda4JYB2LYQsrvg6qjrAQ29pF6ZvRL4cRFKaTgN961RlqOOIvXJfUsffDcNiX64Jepy1FGkfpmdcgD+0BL8Qj8P9x9HVYo6itQv921j8FmAgWBRomRUpaijSH0zaxuCgYWQOwDvbnG/OZIyFBSpdyWzSxJw9zAcyMMS3IdrXYOGXlL3EvC1fvhdHlp2wLVR1KCOIvFgdnYJfj4ZPGVyOe6/q+Xp1VEkHtwfHIB7yk+ZvLPWp1dHkfgwWzwGT7UFEw5fi/vmWp1aHUXiw31wHD4OsAPuxKzpWG+pFgVFYiUPn90JexZBx2j55sla0NBLYmfS7MIkbBqF8Sw8B/ddYZ9THUViJwn39sFDWWjaDp+vxTnVUSSezF40AQ8bkISzcP9VmKdTR5F4cv/NLrgjCfQH94GFOm1YHUXiy2zhCGzPQfMkvCHp/s2wTqWOIvHlPpSEjwDsgdswawnrVAqKxFob3DgIAydAfi9cEdZ5NPSS+DN7NfC9/TDZCqfg3l/tU6ijSPy5f78PtrQGT5kMZb6KOoo0BrPnHYTHmoOnTL4c9weqeXh1FGkM7k8Mw1qA7XA3ZlX92VZHkcZhltsLgwug9SC8vdl9fbUOrY4ijcN9JAPvuRs4K5u9o5qrDSso0lAyicTBKxcv9hs3bbJqrjasoZc0lLBWG1ZQpKGEtdqwhl7SUMJabVhBkYYy3WrDnZ2dY4VCYc1cjquhlzScVCrVmclkrhkZGTkll8ttKxQKayYmJua0IJGCIlIBDb1EKqCgiFRAQRGpgIIiUgEFRaQCCopIBRQUkQooKCIVUFBEKqCgiFRAQRGpgIIiUgEFRaQCCopIBRQUkQooKCIV+D+BbowVR1T9lAAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 240.44x277.714 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 240.44x277.714 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.693x226.762 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.693x226.762 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.693x226.762 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.693x226.762 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAMAAAAFdCAYAAABVU2IuAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAD+tJREFUeJzt3V2MY+ddx/HfYx/X2uwcO9liZlpaZqNtxQYFFVGpF4WCBorgAqppQ9LuqYCKrZpKpCUqXKSrtpBKRKSCC7oBKpaGAsmmkKa4WxCCBlsCFwlopUpFLLRBeCYlzXs7yZ5VvJ744eIcz8vuvI/tx/b/+5GszTnj8T4z+X/nHL/NOu+9AKsKoRcAhEQAMI0AYBoBwDQCgGkEANMIAKYRAEwjAJhGADCNAGAaAcA0AoBpBADTCACmEQBMIwCYRgAwjQBgGgHANAKAaQQA0wgAphFAIFEUJdVqtV0oFHrVarUdRVESek0WEUAAURQltVrtXL1en+90Oq5er8/XarVzRDB6jt8MN3rVarVdr9fnFxYW1vY1m00tLi4uraysHA+3MnsIIIBCodDrdDquVCqt7et2uyqXy77X63FUHiG+2QHEcbzcarU27Wu1WorjeDnQkswigADSND2TJMnlZrOpbrerZrOpJEkup2l6JvTarOEUKJAoipKTR448eDFNNRPHS2manlldXT0fel3WEEBIzmXffO9d4JWYxSkQTCMAmEYAMI0AYBoBwDQCgGkEANMIAKYRAEwjAJhGADCNAGAaAcA0AoBpBADTCACmEQBMIwCYRgAwjQBgGgHANAKAaQQA0wgAphEATCMAmEYAMI0AYBoBwDQCgGkEANMIAKYRAEwjAJhGADCNAGAaAcA0AoBpBADTCACmEQBMIwCYRgAwjQBgGgHANAKAaQQA0wgAphEATCMAmEYAMI0AYBoBwDQCgGkEANMIAKYRAEwjAJhGAIFEUZTcPDOjonOqVqvtKIqS0GuyiAACiKIoqdVq585euKCXOh3V6/X5Wq12jghGz3nvQ6/BnGq12q7X6/MLCwtr+5rNphYXF5dWVlaOh1uZPQQQQKFQ6HU6HVcqldb2dbtdlctl3+v1OCqPEN/sAOI4Xm61Wpv2tVotxXG8HGhJZhFAAGmankmS5HKz2VS321Wz2VSSJJfTND0Tem3WcAoUSBRFyckjRx68mKaaieOlNE3PrK6ung+9LmsIICTnsm++9y7wSsziFAimEQBMIwCYRgAwjQBgGgHANAKAaQQA0wgAphEATCMAmEYAMI0AYBoBwDQCgGkEANMIAKYRAEwjAJhGADCNAGAaAcA0AoBpBADTCACmEQBMIwCYRgAwjQBgGgHANAKAaQQA0wgAphEATCMAmEYAMI0AYBoBwDQCgGkEANMIAKYRAEwjAJhGADCNAGAaAcA0AoBpBADTCACmEQBMIwCYRgAwjQBgGgHANAKAaQQA0wgAphFAIFEUJTfPzKjonKrVajuKoiT0miwigACiKEpqtdq5sxcu6KVOR/V6fb5Wq50jgtFz3vvQazCnWq226/X6/MLCwtq+ZrOpxcXFpZWVlePhVmYPAQRQKBR6nU7HlUqltX3dblflctn3ej2OyiPENzuAOI6XW63Wpn2tVktxHC8HWpJZBBBAmqZnkiS53Gw21e121Ww2lSTJ5TRNz4RemzWcAgUSRVFy8siRBy+mqWbieClN0zOrq6vnQ6/LGgIIybnsm++9C7wSszgFgmkEANMIAKYRAEwjAJhGADCNAGAaAcA0AoBpBADTCACmEQBMIwCYRgAwjQBgGgHANAKAaQQA0wgAphEATCMAmEYAMI0AYBoBwDQCgGkEANMIAKYRAEwjAJhGADCNAGAaAcA0AoBpBADTCACmEQBMIwCYRgAwjQBgGgHANAKAaQQA0wgAphEATCMAmEYAMI0AYBoBwDQCgGkEANMIAKYRAEwjAJhGADCNAGAaAcA0AoBpBBBIFEXJzTMzKjqnarXajqIoCb0miwgggCiKklqtdu7shQt6qdNRvV6fr9Vq54hg9Jz3PvQazKlWq+16vT6/sLCwtq/ZbGpxcXFpZWXleLiV2UMAARQKhV6n03GlUmltX7fbVblc9r1ej6PyCPHNDiCO48dbrdamfa1WS3EcLwdaklkEEMBdL774zdOnTqnZbKrb7arZbOr0qVM6lqb3hF6bNZwCjZpz3ydp+SGpcCaOLy1dujRz09Gj/iOXLrlTUlPe/2ToJVpCAKPm3L9KepOkS5Kud9Kqlz4g6Wx+jR+V9/8SbH3GcAo0Ss79rLLhl6Q75P3LkiTv75PUP///ywArM4sARsU5J+kv8q3/lvd/dtU1bs3/fI2c+9DoFmYbAYzOb0n6nvy/33HNR73/N0lfyrfukXPl0SzLNu4DjIJzsaTnJJUk1eX929c/5Lz33uUbVUnPSookfU7e37rFrWGAOAKMxl8pG/4rkrZ/uYP3K5I+kW/dIudODn9ptnEEGDbn3ijpK/nWXfL+3s0f3nAEyHdIekbSKyVdlPc/OKqlWsQRYPgezv984urh31L2E+mX862b5BwvkBsiAhgm594v6cZ86117/jzv/1bSV/OtT+VHBQwBp0DD4lxJ0oqkI5L+Sd7/xNZXu+oUaP0Dr5XUVvZD6g/l/a8Ob7F2cQQYnvuVDf/L2uphz914/7ikz+Rb75dzswNbGdYQwDA4d1zSu/Ots/L+uQPe0vskpcr+P33+8AvD1QhgOP5aklN2CnTwZ3Wzl0p8MN96s5zjhXIDRgCD5tyipB/Ot07rsHeyvL9f0mP51vlD3RauQQCDlD1ac3++9XV5/8iAbrl/H2JWzn10QLcJEcCgfULSDZK8pMWB3ar3X5f0xXzro3Lu6MBu2zgeBh0U514p6SlJRUnn5f27d/mM/NO2eRj02iselfS8pFdI+ht5//OHWC1yHAEG52Flw/+SpPfs5ROcc3fmf96w65W9TyV9PN/6OTn3hgOtEptwBBgE594s6cv51h3y/g92/xT3IUm/q+x5ghVJr/fef2cPf9eTkmYl/Y+8f92B1wxJHAEGpf8urqV9Dv+dkmYkvSjpm3s6Eqy/mvSEnDt9kMViHQEcVjbMr8m3fmH3q68Pv/f+k977jqST2msE3jck9d8z/Ek5Vzzo0sEp0OFk79pakVSW9A/y/md2vvrm4b/qY2VJ/yUp1m6nQ9nLIp5Q9gPsT+X9rxzmy7CMI8DhPKBs+Fcl3bbTFXcafkna15HA+6ck/VG+9R45N3+g1YMADix7t9Yt+da9+bu5trnqzsPft8/ToQ9IekHZSy54ndABEcDBfV7Z8D0radtnZ/c6/H17jiA7d7093/oROcfzAgdAAAeRvUvrpnzrl7Z7vc9+h79vHxF8VtJ/5luf4Y0z+0cA+5UN2afyra/I+7/b5moHGv6+fZwOvV3ZSy+OSeJ3i+4TAezffcoeqelpm9f7HHb4+/YUgfffkPS5fOs3tLfnEpDjYdD9cO5Vkr6l7AfHp+X9e6+9ymCG/6rb3Pkh0s0Pxz4q7396EH+vBRwB9ucRZd+zVOt3QNcMY/ilPRwJso9/ON96q5x7k7AnHAH2yrm3av1XF57O36iy4cPDGf6r/o7djgSPK3tWelne89zAHnAE2LsH8j8fCzH80p7uE7wz//P75dwHhV0RwF5k78Lq/1aGd2z+0GiGv2/HCLJ/V6CRb93LL9jdHadAu8neiPIdZb/b84vy/m3rHxrt8G9e1janQ1kQzyh7b8JD8p7fLLcDjgC7+6zWf7Htqf7OkMMv7XAkyEL4vfxq75JzvGdgBxwBdpK96+pr+dZH5P1vZ7vDDv9GWx4JsifrnlX25Nh/yPsfCrnGcUYAO3HuMUknJD0p71+V7Rqf4e/bJoK3SfpCfpXb5P3D296AYZwCbSd7t9WJfCvJdo3f8EvbnA55f0HrR69zvE5oaxwBtpK9y+oFSddJ+rK8/7FxHf6NrjkSSBVJ/6vsVau/L+/vDLm+ccQRYGvnlA3/y5JumYThl7Y4EmQR95+/uEPO1YItbkxxBLha9u6q/k/N+1z232M//BttPBL8lHTTo9mvWb9O0j/L+x8PurgxwxHgWv03urxQmsDhlzYfCf5RuvjU+ht23iLntvx3CqziCLBR9q6qC5J0r/Tnd0m/qAkb/o02HglWpUtFaV7St+X9qwMvbWwQQN+Gx86flp6czV76MLHD39eP4I3S9f8uXZ8/FPRhef87QRc2JjgFWnePpGNe0lumZPil9dOhr0rf/ZLUzXffLeeOhFzXuDAfQBRFyQ3V6nLRubtunpnRrznnvzElw9/Xj+BW6f+uSHpIesXr4vi5QqHQq1ar7SiK7L5eyHtv9lIsFpO5ubm00Wj4K1eu+Eaj4edmZ68Ui8Uk9NqGcZFUvs25SzfOzvpNX/PcXDqtX/Ou35PQCwh5qVQq7Uaj4TdqNBq+Uqm0Q69tiF/zkrWveaeL6TvBhUKh1+l0XKlUWtvX7XZVLpd9r9ebytNDi1/zTsx9wWucm3v90aO9Vqu1aXer1VIcx8uBVjV0cRwvW/uadxT6EBTkIs09LT15XvLzs7M9S+fDW93vuXF21v+6c4+EXluIS/AFjPySD7+X/FPSEyeKxdsrlUrbOderVCrtaR7+/qVYLCb9r/nVcfzsA5L3kn9Oujv02kZ9sXUfwLm5Z6Sv1aTZp6Vvf6/0Bnn/TOhlhXbJudPXSX9SkPS89PFj3v9m6DWNip37AAz/tma8//Rl6b09Scekjz3v3N2h1zQqNgJg+HdlNYLpD4Dh3zOLEUx3AAz/vlmLYHoDYPgPzFIE0xkAw39oViKYvgAY/oGxEMF0BcDwD9y0RzA9ATD8QzPNEUxHAAz/0E1rBJMfAMM/MtMYwWQHwPCP3LRFMLkBMPzBTFMEkxkAwx/ctEQweQEw/GNjGiKYrAAY/rEz6RFMTgAM/9ia5AgmIwCGf+xNagTjHwDDPzEmMYLxDoDhnziTFsH4BsDwT6xJimA8A2D4J96kRDB+ATD8U2MSIhivABj+qTPuEYxPAAz/1BrnCMYjAIZ/6o1rBOEDYPjNGMcIwgbA8JszbhGEC4DhN2ucIggTAMNv3rhEMPoAGH7kxiGC0QbA8OMqoSMYXQAMP7YRMoLRBMDwYxehIhh+AAw/9ihEBMMNgOHHPo06guEFwPDjgEYZwXACYPhxSKOKYPABMPwYkFFEMJAAoihKqtVqu1Ao9H5gZuZbjzL8GJCNEfy99LHXVirfLRQKvWq12o6iKDn0XzCIf3V8bm4ubTQa/sqVK77RaPj52dneiWLx9tD/CjiX6bm8r1D44xtnZ/3GOZubm0uLxWJymNs99MIqlUq70Wj4jRqNhq9UKu3Q3zQu03MZ1pw57/2hjiCFQqHX6XRcqVRa29ftdlUul32v1wv/fgNMhWHN2aEHNI7j5VartWlfq9VSHMfLh71toG9oc3bYQ9NW9wEGcW7GhcvGy7DmbGCLq1Qqbedcr1KptBl+LsO4DGPODn0fAJhk3EmFaQQA0wgAphEATCMAmEYAMI0AYBoBwDQCgGkEANMIAKYRAEwjAJhGADCNAGAaAcA0AoBpBADTCACmEQBMIwCYRgAw7f8BMcPje74WQ14AAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 226.684x434.054 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.684x434.054 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.684x434.054 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.684x434.054 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPAAAAD7CAYAAABUkhlRAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAIABJREFUeJztnXt4XFW5/z/vzKRpO5mkLU2TFNsULMpNAfGCikBREbxgRVFM9chFkZse9aDHX32OR89RlOMFOcgRLSpqqQocSVERQZoiFTleyh3koqRpm6TphabJpJlc5v39sXaa6XSSTG5deyfv53neh7Jn7zXf2ZPvrHfvtde7RFUxDCOaxHwLMAxj7JiBDSPCmIENI8KYgQ0jwpiBDSPCmIENI8KYgQ0jwpiBDSPCmIENI8KYgQ0jwpiBDSPCmIENI8KYgQ0jwpiBDSPCmIENI8KYgQ0jwpiBDSPCmIENI8KYgT2SSCTqKioqGmOxWLaioqIxkUjU+dZkRAszsCcSiURdZWXlqvr6+tpMJiP19fW1lZWVq8zExmgQK2rnh4qKisb6+vraZcuW7dvW0NDA8uXLN7W3ty/xp8yIEmZgT8RisWwmk5GSkpJ923p7eyktLdVsNmuZkVEU9ofiiVQq1bRhw4b9tm3YsIFUKtXkSZIRQczAnkin0yvr6uq6Ghoa6O3tpaGhgbq6uq50Or3StzYjOlgK7ZFEIlGXTCav6uzoqD0qmWRxV9e/3dnf/yXfuozoYD2wR/r6+ta0t7cvaVG96fHOTn6czVb71mREC+uBw4DIqcD6NmhfAHOxL8UoEjNwGBCJt0NnBcwEjkf1Ed+SjGhgKXQYUO3vgjsAdsMHfMsxooMZOCTUwI0A3XCBby1GdLAUOiyIlHRAZwpmAEej+pRvSUb4sR44LKj27oG7APbA+33LMaKBGThEHAqrADrgI761GNHAUugwIVLaBZ2zIQEsRfXvviUZ4cZ64DChmtkJ6wC64b2+5RjhxwwcMhbBdwG2wyW+tRjhx1LosCEyuxv2zIQ4sBjVzb4lGeHFeuCwodrVBg8AZOA9vuUY4cYMHEIWw3cAWuEy31qMcGMpdBgRKe+B3QmQGNSg2upbkhFOrAcOI6p7WuDPMSAL7/ItxwgvZuCQsgj+B2AzXOFbixFeLIUOKyJz+2AnIAmYj+pO35KM8GE9cFhRfWErPJYAsvBO33KMcGIGDjGL4HqAzfAx31qMcGIpdJgRWdAP27KgJTAP1d2+JRnhwnrgMKPathWeLgEB3u5bjhE+zMAhpyZIozfZQx1GASyFDjsihwJbMpAthQpUO31LMsKD9cBhR3XrZni+1H1XZ/mWY4QLM3AEqAqejW6yNNrIw1LoKCCyBHh+L/TPghSqez0rMkKC9cBRQLVxC2yd5eYIn+FbjhEezMARYV5QqWMLXOxbixEeLIWOCiIvAZ5OQ28SylDt8S3J8I/1wFFB9ZkWaEtCCfBG33KMcGAGjhBlwfIrzfBh31qMcGAGjhAp+ClAGbwNkYRvPUZxJBKJuoqKisZYLJatqKhoTCQSdRPVthk4WjyxDXaVQylwim8xxsgkEom6ysrKVfX19bWZTEbq6+trKysrV02YiVXVIkKxC65R0BZY7VuLxchRXl7euG7dOs1l3bp1Wl5e3jgR7dtd6KghciLwl92wd467G531LckYApGSuEhPdyZDSUnJvs29vb2UlpZqNpsddwZsKXT02LgD9syBWcDrfIsxhkDksFZ46qhkkg0bNuz30oYNG0ilUk0T8TZm4KihqhrczNoG53tWYxSgR+T9aXimGl78sXS6+wN1dZmGhgZ6e3tpaGigrq6uK51Or5yI97IUOoqIvBZ4YAd0zody7EsMByLJZli9EJYDNMPvF8K7EvH4mclk8qqOjo7FqVSqKZ1Or+zr61szIW9p330EEYm9AB1zYTbwalT/7FvStEfkhO1wdyXMz0C2H/55Nlw/2T+ulkJHEdVsL9wKsBM+6FvOtEZE9oh8pgf+Wgnz26C1FI6brfrtg5EZWQ8cVUROAxraYPcCV/DOvsiDjUhlM/xyIbwGoAXW1MCHOYjTPc3AUUUk3g7pCvdQx/GoPuJb0rRC5E27Ye0cmN0BPbPhvLjq7QdbhqXQUUW1Pw1rAXbDCt9ypg0iJW0i387CPXNgdis8lYKlPswLZuBIsxC+D7AXLvCtZVogcngr/G0BXK7ATvhqNbwMj4uwWwodZURKOqAzBTOAo1D9m29JU5UekRW9cFMSErugYx68FdUNIx85uVgPHGVUe9vhboBOOM+3nCmJSFmLSP0MWJ2ERDOsnwe1YTAvWA8cfUTeAdyxFVoOVV3oW86UQuQVwdjuId1ubPdjSfhOmO74m4GjjsjMLuiYDQngxaj+w7ekyCMS2w3/moQvl4C0QfMCeDOqT/qWlo+l0FFHtXsnrAfYC+/1rCb6iFQ1w4Nz4KoSkFZYvQCWhtG8YD3w1EDk3cBtm2HTItUlvuVElX6RN3e4sd1Zwdjue+Oqa33rGg4z8FRAJNkNe2a6jGqxz2GNSCIyow2+tQAuBWiBJ2rgTFS3+JY2EpZCTwVU023wAEAfvNu3nEghsrQVnl4Al/YBO+GqGjguCuYF64GnDiLvB9Y0wXOLVY/wLScK9Ih8oA9umg3xXbAnGNv9g29do8EMPFUQKe+B3QmQGNSg2upbUmgRSQUTD94O0Az3LoT3oLrbt7TRYin0VEF1Twv8NQZkgwnlRgFEXrkDGmvg7d2QTcOlC90QUeTMC2bgKcUiuB5gM1zhW0voEIm1i6zshT/Nh3ltsHUmHJtUvSFMD2aMFkuhpxIi8/pgByAJmI/qTt+SQoFIdQv8qgZOBGiFH1XDJah2+5Y2XqwHnkqo7toKjyeALLzTt5ww0C/ylnZ4vgZO3AOZfji7WvX8qWBeMANPORbBtwE2w+W+tXhFZMY2kRvicFcFzGyBx8rhxXHVX/qWNpFYCj3VEFnQD9uyoCUwF9V235IOOiJHtMI91VDbB+yB/5wHX0S137e0icZ64KmGattWeKYEhGCYZDqxV+SCvfBUNdTuhPYEvG6e6uenonnBDDwluUbkwWPLyoiLrJ7o1fBCi0j5VpFfz4IfzIJ4M9xziJu3+0ff0iYTM/AUI5FI1P28qurc6+64g+5MhglfDS+MiLxqBzQeCm/dC9luuHghvGVaXD74Xr3NYmJjqNXwalOpdoVK3/omNCC2Cz7fA6qgrbBZ4Ujvug5i2E2sKUYsFstmMhnJXw1vZmkp/e67bgbqga8S5VlLItXNcOdCOAFgG/ywCi5FNeNb2sHEUugpRk1Z2a5Cq+EdmUwO/FIvBC4DmhDZhsj3EVl6sHWOh36Rs9rh+YVwQjC2+44q1Qunm3kBS6GnVMCim0X6Dquq0nXr1mlPT4+uW7dOD6uq0htFmhVeqXCbwm4N0s6c2Klws8Ix3j/H0J+vtBVWDWjeCg8rLPSuy2N4F2AxQQGisElBfyLSfUxZmcZEdEFZmd48aNJrc/Y/RmG1wo4CZt4dGP2V3j/XoN6XtAafrxf0Bfh3hZh3XZ7DuwCLCQr4fo4B3zTwb+C5u6Ep57U3FDh2aXD8tgJm7lD4lcKpnj6XdMFFXdCnoDvgBYXXeD/fIQnvAiwmIODMHMN9N9imgYH/I+Z61K05hpw1TFuLFL6ds39udCncrXDWQfpc5VvhrpyU+S6FCu/nO0ThXYDFOANSgbFU4R8aPB6bY+AKQD/rTN4XbN9QZNuVCl8fSM3zolvhPoV373vPif1crwl6W+2Cvi64aFLeJ+Jhw0hRR2QjbiilD1iC6tZgu/tiVUVEGoE/KPwRuC448l9Q/eYo3qcC+BegDjgc96jmAL3AX4EbgB8znj8qkdgu+PcUfL4E2AZNVW7C/TNjbnMq4/sXxGIcAV/I6RHPz3vNbXde+hqwM9i+PnitX+ElY3zfpMJKhacUsnk9c5/CRoVLFOKjbLcmuLOs6h7M+J5CqffzHOKwHjiqiBwHPITrCe9E9W15r+f2wJVAG3CEwubg3+XANlz9rPH0mKW4cqwXAMey/7MFWeBJ4IfA9QwzTtsv8tY0/KIcStuhuwzeHVe9c8y6pgu+f0EsxhAQVzduq8F/D+zpcnrgwJ9bge8Hr52U03PeOsG6Llb4S8719kBkFf6m8DmFZDwerysvL28UkWxtKtWxJtivGR5SqPF+jiMS3gVYjCHgzhxTHDfEPppn4OuAtpzXv5ZjrnMnQaMorFB37d2Ta+abRbJLqqqy+Q+bfErkVrWx3VGFdwEWowy4MMcMnx9mP80z8KG4u9KLcvZ5Itgvo5M50cGZ+Zzg+rv7mLIyLTThory8vNH7+Y1Y2DVwlBBZBPwDtxLhRlRPHGbffdfAg5ukFfhfVb082HAILrUuBZ5G9chJ0n0y8BngNCAVF6E7kyF/wkVpaalms1l7Pn8U2MmKCiIC3I8z716cGUbLr8itGe2qVg7ME34pIteMT2QOImcgchciaZzud+DGrDkymaTQhItUKtU0Ye8/XfCdAlgUGW5IRYM4o4j9NTeFDjKtw3FpdGXevj/LafvkMeoTheUK6xT25j/40QdbboDt34D+NaD5Ey6qq6vT8Xi8zvt5jlh4F2BRRMAZOWa4schjNN/AqgqubvTX8/YVhZbgmD1Fj70Oc6MqiL8rfPl4WAF0vxqas8Hd72tFNg5MuCgvL280844t7Bo47IikcOO1s4BNwGEU86UVuAZ2m+UnwCmqWpu3/1Lgb0AcuB/VU4ZoNw5cCFwMHI9L6QdQ4BngJ8C3BLqA1cD7Z8KPu+BsgbnATqAK9/TYARqNUeD7F8RihHBjqqrQq7l3kEc+TofogY8meEa6wDEfz+k9P5GzvUThEwqPFBjf7Vd4TOFTuT03Ll3fijPxmQq/yRn6etlwGi2KD+8CLIYJ+Lcco1w4ymN1KHMAu4EvDXHcfTnG/LrCk8G/NSeGfVwStzZTH+5JsZS6iQgDx/5bMRotigvvAiyGCHiZDj4t9ZsxHK/DGPhW4LkCx6QU/rOAYTW4xv2jwod0iFlBuOGo9UA/8IWgzUVB9qAKfylWo0VxYdfAYcRdZ24DDgF2AQsYbWHyIa6B3UtyIvBnnGFnAp8FzgVq8/cFtuOWabmNYf5YROQk4Le4nvd0VX0kGPpqBBbjUulqVDuK0WgUh40Dh5O1OPMq8KZRm3cEFFqvh97drkLlDuBKBs27F7gH+EXw/5VAdgTzfg14IIgFqvpI8NIqnHkB3rWfeY2JwXcKYJEXLkXVIL4wjnZ0v/QUDle4UaG1QHpcuGyOmy6o6h61PCT/PXA/Mk/g5gNfmHdsbpWQ7xWl0WLUYSl0mBA5FHgeKAEeRvWEcbQ18MWuBs7CmW0ffZBeC7NfD6dUq2444HjXxiG4XnoG8BSqRw++JOcAa4BWXJ2tzTnH5Q59NQKHU+gPzVLocWMpdLi4H2fevUDhcdiREDkRkVtytnyAQfPuwpnu5QnVsvfA3hp41ZBtuUctPxD831GIfF0cPwduw/04HKYHFohfjzNvH3ByQfMaE4PvFMAiCLghJ+UcXdE4OFnhDnVPUWletKmrOLk0/zjcTadHi2j/FgXNgp7irpm7GOpxTvh80UNflkKPO7wLsFAUTs/5o/9Bkcecoa5KY7qAabcWYw7gTNyQz/Clb0A6gx+HDui7qMD1cLDfcTlDX3cW8RlG1GgxfNg1sG9EkrgSN7OBJlxhukLXiwK8E/gEcBJuzDWXJtz47tWobi/2+lJEuoGPq+r3hni9FLj7JXDyUyAxV8LnPlRPy9sxHnyOeRQ79GXXwOPGroH9sw5n3j7glP3MKyKIrEDkD0AGuB04FWdeBf4OfBmYg2otqleiun2U7/8g8NFCL4jI63DjwMc+A6+IuaqUAKci8vG83e/AmVeB00c0rzEx+E4BpnXAZ3PS3o8E2+IKH1H3DHRvXmo8UFdqpUJyhLa1mPQUOAf34yF527+BK0r3K3JTbLhfBx+nXBpsOz9H49BVQsao0WKY72+iG8wtVmbTxIY/P8eUlWlQzO1uHZwskP8YY7/Cowqf1NGUWC3ewAL0AB8M/r8SeAo3tnt+gXZn5dwsa1Y4NOeHZuOozocZeNwxoY3F4/G66urqtE3ULv78HFZVpTeLFKqt/FcdS23lgRiFORh8iupcXKr+D+DQYdo+OUdrZ/DfLoXUZGm0GOK7m8jGhlod/piyMs37A52WMVQxt+D89Cg8oPBBnYglREZn4BW4u9FZ4IYi2/9W3uc7czI1WhSOCb0LXcTq8NOaoYq5zSwt5feqXA/8dILea+Bsj/L2bha38t9fRtxT5AzcODI481fhHvwoHrsLPW4m9C50KpVqKlSsrCyV2oSqTPcoS6U2FTo/RyWTvB73iFSQPv9FXYH0hKrKWGKg/SL3vQX3COe9wP+JyJeH/aLd0NftOVviwH1j/8sxxsxEdud2DTz683NYVZVeI/JndVUtCk2cf1hdpYySUb3f6FLoXcBXgn9fjLsr/Sgwd4i2/xy036twaY7eqydLo8UQ391EN2h3oYs/P0ekUt1rcodk3BDSJepuYBUqXfOkuqGnodf3HYji70Ificu45+Zsq8WtobQXeEdeu5/L0XRRsO02HRzmOqno82EGHnd4FzCtA0p1/yEZyXlN1E0t/KMeWPExq/Cswhd1qDu/xRv4JmBzge2CW5QsiytSJ+qqhAxkCXflad0WbN+txVe1LEqjxTDfn28B0z72H5JZM8Q+om4h7fvULaytedGobq2jQ3KO0SINvB24ZpjX3wbsTcDWPtgVtLvrgJQejswx97oiP3tRGi2G+f58C7DQ/CGZc4rY/yx1D390FTDzFoXrijEHsCRIn6tG2K/iXmhX3IwkhROG0HVljo7Li/gcI2q0GD68C7AIwj0iqUEPW3i2T+HjTlVXTaOjgJlV3YoOSwp++fBdoKWI9/jQQHtfdENG9zLUTTVX5F3VXcMfPkK7agYeX9hspLDgFuHegqt+8QSqx46hjVfjFhF7E1CR9+pO4DfAV1B90u0uLcBaVb1kmDZrcAXlS4CHBT6Mq5kVw80J/lPe/rNws5LKcNU8XsRQf2Q2Djx+fP+CWOQEvC+n5xzdkMyBbQ20s7NAr7x7D9zxCpc+147Qzt+DY/ZqUAweZ+bf4m5wfbXAMW/Iea/VI2r0fd4jHN4FWOTFWIdkDmxH95nDDVF9X111Ds2LPeqqeRy4qNkIVUKAi3CTHh4nf8w49zoczh5Ro8WYwlLosOEm7rcCC4B23COKmTG0Uzg9dWsMf7YVPloF8bzctQtXl+ubuIc57g2234TqBUPIXQRswK11dJ6q1ue8+AxwBNANLET1haI0GkVjBg4jIkfiyrXGgAZUTx9DG0OaQ1y1yR0XwEk/cDOQzmWwfnM+O3DVNYb8QxH3o3MjcAHwM2CFqioiVbgHQkqAx1B9ebEajSLxnQJYDBGjHZI58HgdKj0Fvgrsytu/QuFLCs8VSLN7grvLK3SYmVK4GltduEXNDg/aPS+nnS8Xq9GiuPAuwGKYGM2QzIHH6jAG/gfwsyGOy60S0qKDReoGolcHJ1sUWtgsBWzEpeBXBG3ennNd/8piNFoUF94FWAwTrvrFwPju1uF6vwLHaiFzBAbLAscVOOYYHXya6p5gW6m6aiCPauFqIY+oqyZSkvc+X8CNGa9/vWtj4Aba7n37moHHHd4FWIwQ+w/J3DyK43QIA38eaC+wf1xh+wEmO3CfoSZbZNUtxbJvsgVwHG78uf2zLpXO/3EoqNGi+PAuwKKI2H9IZnmRx+gQBn4GuL3A/msLprlDtz/SZIvnFP7jaZgL3AlkV8H6nH0uMQOPP7wLsCgy4BkdfNSy8Dzd/ffXfHPgljvJkj++7G5OqRa60VSctoHJFuu18GSLTevhN5XQuzF4fvtmkf5jyso0JqI27XTs4V2ARZEBVTk93eNF7K8FDPxpoDNvv5qcdkdeZqU4rQUnW2RBW6Hvx6CHVVWpFX4Yf3gXYDGK2H9I5sBHGPffVwsY+HHylzwZHDbaW1TPPnrNpyr8UnMmWwxV3K+8vLzR+zmOWNiDHFFD5HZgOe455pPIn0wwuJ/7YoOHJESkBPdE1JtVdV2wz/XAZcERZ6P6y0nULbiVHT4TF6ksVNyvtLRUs9msrRYyCuxkRY9zcJPwBbgbZ8xiuBjoyTHvMgbNu3pSzOuWhjkPkftxPx5fAyqPSiYpVNxvXllZy4RrmOr4TgEsxhBwdM6QzL1D7KO5KTTwEPC74LWkDhZk36ITUYd68H3jChcp/EkLLw3z9EqRW6urq7vyi/vdJJLthMsmVM8UD+8CLMYY8OkcY1xa4HUdMDCu7GsfAwXq3NCPqhvLXTIBWkoUrlB4SAsX43tc3aOh+2pl5Rb3qygvb/qCq8ypCroVGhTmeT/HEQjvAizGEcMZcX8DXwhkgu3/Oqzxi3/vWUFbT2jhcrgPKVyuoyiHm4G6dNBr73TTHN/g/RyHPOwmVpRx1S+2A0ncBIJFDHyhOTexROT/cENFHwUew937WIfqG0f5fincjag6YCn7L/zQh3sG+jvAjxjrH5bI4a1wTzUc3g+8AFfPh89hy5UWxvcviMU4A5bl9Hw/ydmu6u5UC9A7G+q00PPII7d/iMLVCs/n9bKqkFH4vbpKIhN5HV3SCtf1B+/T7Hr5Rd7PdQjDuwCLCQj4do6pzg62aWDg84De7P4zgl49Qns1CtcqbC5g2r0Kv9P8gu+T87neuAvSCroHMn3wLu/nOmThXYDFBEX+AxmDBr7/ElcEXnW4B0BgiboKlq0FTNup8GuF0z18rsqt8KAO9sY3azErU0yTsGvgqcL+1SMfA14GUA09WyEed3ei96926Sp/rATOAubntbgHWAdcjeqDk/8BhkFE9sCVM+HqGSBt0LoA3ozq4151hQAz8FRCZAWwOnfTs7iiVLiFu2twxdz/H/BmYE5eCy8Ad+NKzz4yqVrHgsjx2+GeSpifgWwPfDIF1zGN/4jtSayphOrNwB0/BY4tKyMuwrvKygbWHH4E10NvxNXAGjDvdtz6SC9FdR6q54XSvACqD1fCkhb4RSnEUnBtC6xHZJ5vad7wncNbTGyUxmIr8mf6HFZVpWv2v6ZtUVcytta33rFGBs7rHBwz7lA4xbcmH+FdgMXERnl5eWOhmT5HlpX1KVyjI6yDFKmAw5qDG3R9oNvdAm8J77oOYtg18BQjFotlM5mMTJuZPiIlbfD1+fDxGNACT9fAW1Dd5FvawWDqfaHTnFQq1VRopk8qlWryJGlyUe1doPrPMXjjC5CugZd2wrP9Iu/2Le2g4DsFsJjYiMfjdYurqvqmZbULmL91sBSvNsPPFWZ71zWJYSn0VEOk9Ici6W8kk/En02lNpVJN6XR6ZV9f3xrf0g4Kbsz4UzPha8GY8bYFcAaqj/qWNhmYgacaIm8Fft0M2xaqVvuW4w2R44Ix48oMaC98qgyuZYr9wds18BRjK3wEIOXWKpq+qD5SCYe1wG2lIGVwTTP8Hrcu1JTBeuCphEhJB3Sm3CLhx6L6hG9JYaBH5H09sLoMEi9Aei68HdX1vnVNBNYDTy1OTcGMVrcawpO+xYSFGao/L4MjWuHZuZDMQsN2kW8ikvCtbbyYgacQra7yBqXjmVA/VVFtrIajt8M1AJXwyRZ4ApFa39LGg6XQUwWR+G7omONWX3gFqg/5lhRaRE57AX41F5Kd0Dcb6mKqt/qWNRasB546vH4OzNrupgE+7FtMqFFdPxeWNMMfyiARg1taRG5FJOlb2mgxA08R2uB8AIGbLX0uAtUdC+ENnfDJDGgNvGc7PI/Icb6ljQZLoacCIrFdsGeeK273WnxPwI8aIi8PxowX9ID2wJVlcE0UfgitB54avGoeJHdCGii81IoxNKqPBmPGt8xwY8bfaIYNiORXKQkdZuApwA74J4A+uAXVrG89kUS1q0b1ff1wbif0LoTXvQCNiJzuW9pwmIGjjogorACocpU1jHEQV72tDI5ogaeDMeN720SuHcUaVAcVuwaOOiInABvbobsCyrAC6BODSGIHfGUuXBkHWuG5ajcp4nnf0nKxHjjitAe9bxesNfNOIKp981U/HYfTdkFnNSxNwzM9Iuf5lpaLGTji7A2Gj2qm++SFyUL1vnluzPj+JCRmwE9bRP43LGPGlkJHGZGjgSc6oCfl0ude35KmLCLSAR+bAdeUQmw7bK90KbXXh2asB44wHfB+gHb4jZl3klHVlOp/l8JxbdBaCZU9sHGPyKcRkZEbmBzMwBGmI5j7+yJY5VvLtEH18QXw4lb46QyQcvivZngAkUofciyFjioiS4Fn09CXdOlzxrek6Ua/yDld8LMUlOyGrjlwNqr3HkwN1gNHlG54L8AuuNfM64e46i9SsLQFnpoDs7Pwu+0i/30wx4zNwBFlB1wCsAi+61vLtEa1qQZevgP+S4FK+FgrPIXI4Qfj7S2FjiIii4FN3dA/E8pR7fItyQBE3rALfj0PUl3Ql4APzVCd1Gqg1gNHkAy8B6AN/mDmDRGq9wdjxvfNdmPGN7eI1FclEhdUVFQ0xmKxbEVFRWMikaibqLc0A0eQNrgcYDF8x7cWIw/VXQthWRdckYHsenjn7Pnzf1BfX1+byWSkvr6+trKyctVEmdhS6KghUpOF5j7IzoA5qHb4lmQMgcgxLy0re+SGO+6IL1u2bN/mhoYGli9fvqm9vX3JuN/CDBwtsiKXxeD6TfCnWtXX+NZjDM9kLzZnKXTE2AJXACyC631rMUZmshebMwNHCZHKhXBUH2gMfulbjjEy6XR6ZV1dXVdDQwO9vb00NDRQV1fXlU6nV05E+5ZCR4isyIdjsGoTPFqrGqnia9OZRCJRl0wmr+ro6Fg80YvNmYEjxCaRh2rh+CxcHFO1558NM3BkEJnTC7tiIHFYgOp235IM/9g1cHR4RwnIFvibmdcYwAwcEZrgMoCFdvfZyMFS6CggkuqB3TPcD+6hqDb7lmSEA+uBo8FbZ0CsCZ438xq5mIEjQFMwdbAK/se3FiNcWAoddkRm7YWOWRAHlqC6ybckIzxYDxx+3jIL4ltgi5nXyMcMHHI2w0cB5lma9tkVAAACwUlEQVTlDaMAlkKHGZHSNHQmIQG8BNVnfUsywoX1wOHmjUlINEObmdcohBk4xDTDhwFSVvfZGAJLocOKSGIPdJZDKXAsqk/4lmSED+uBw8up5VC6DXYBT/oWY4QTM3BIaYELAWbAj7A0yRgCS6HDiEh8N3TMgVnAiahu9C3JCCfWA4eT182BWdthD/CQbzFGeDEDh5C2YNFuYI2lz8ZwWAodNkRkJ+w5BMqA16L6oG9JRnixHjh8vOoQKNsFaeBPvsUY4cYMHDJ2wj8B9MGtqGZ96zHCjaXQYUJEtsMLlVABnIbqfb4lGeHGDBwmRI4HHtoN3XOgDNV+35KMcGMpdIjYDSsAuuAOM69RDGbgENEdDB8thBs9SzEigqXQYUHkaOCJDuhJufS517ckI/xYDxwS0nAeQDv81sxrFIsZOCS0w0cAXmSlc4xRYCl0GBB5MfBcGvqSLn3O+JZkRAPrgUNAN7wXYCc0mHmN0WAGDgE7gsLti+EG31qMaGEptG9EFgObuqF/JpSj2uVbkhEdrAf2SCKRqHtRKvVwXIRjUqm+RDy+3LcmI1qYgT2RSCTqKisrV/1k7dq53ZkMN65dW1pZWbkqkUjU+dZmRAdLoT1RUVHRWF9fX7ts2bJ92xoaGli+fPmm9vb2Jf6UGVHCDOyJWCyWzWQyUlJSsm9bb28vpaWlms1mLTMyisL+UDyRSqWaNmzYsN+2DRs2kEqlmjxJMiKIGdgT6XR6ZV1dXVdDQwO9vb00NDRQV1fXlU6nV/rWZkQHS6E9kkgk6pLJ5FUdHR2LU6lUUzqdXtnX17fGty4jOpiBDSPCWAptGBHGDGwYEcYMbBgRxgxsGBHGDGwYEcYMbBgRxgxsGBHGDGwYEcYMbBgRxgxsGBHGDGwYEcYMbBgRxgxsGBHGDGwYEcYMbBgRxgxsGBHGDGwYEeb/A3fbN6Lj+uatAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 289.973x304.98 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 289.973x304.98 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 289.973x304.98 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 289.973x304.98 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 289.973x304.98 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 277.627x481.003 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 277.627x481.003 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 277.627x481.003 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 277.627x481.003 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 277.627x481.003 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.684x594.389 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.684x594.389 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.684x594.389 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.684x594.389 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.684x594.389 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 379.24x438.043 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 379.24x438.043 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 379.24x438.043 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 379.24x438.043 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 379.24x438.043 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 160.295x641.332 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 160.295x641.332 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 160.295x641.332 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAI4AAAH5CAYAAABXrQbFAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAB2lJREFUeJzt3DFqHGcAhuGZ1Rpj7N2tBKriNkVOpKPkALlAStdJLXyArXSHtCtfwQiyttGkMAkJJIXelZCV/3ngbwwZ1vhlPPLOl3lZlgnua/XUH4DnSTgkwiERDolwSIRDIhwS4ZAIh0Q4JMIhEQ6JcEiEQyIcEuGQCIdEOCTCIREOiXBIhEMiHBLhkAiHRDgkwiERDolwSIRDIhySk8JZr9eXu93usFqt7na73WG9Xl8+1Afj25bDWa/Xl+fn5++urq7eHo/H+erq6u35+fk78QxiWZZ0ttvtYb/fL3+33++X7XZ7qNd0ns+Zl6X9r9xWq9Xd8XicX7x48devff78eXr58uVyd3fn2el/Lv8BbzabD9fX1//4tevr62mz2Xw4+VPx7au3qrOzs8uLi4vb/X6/fPr0adnv98vFxcXt2dnZ5VPfRp3HP/mvqmn6+oD8/atXv/x2ezu92Wxubm9vf/zy5cuvD9g136iTwvl6hfnrBZZlfoDPwzPhIZZEOCTCIREOiXBIhEMiHBLhkAiHRDgkwiERDolwSIRDIhySk+cxP7x5M53N82QeM5aT5zE/v38//X48TuYxg6nvnJrHjH3MY0jMY2jqrco8ZuxjHkNiHkPiIZZEOCTCIREOiXBIhEMiHBLhkAiHRDgkwiERDolwSIRDIhwS8xgS8xia+s6peczYxzyGxDyGpt6qzGPGPuYxJOYxJB5iSYRDIhwS4ZAIh0Q4JMIhEQ6JcEiEQyIcEuGQCIdEOCRWDiRWDjT11UErh7GPlQOJlQNNvVVZOYx9rBxIrBxIPMSSCIdEOCTCIREOiXBIhEMiHBLhkAiHRDgkwiERDolwSIRDYh5DYh5DU985NY8Z+5jHkJjH0NRblXnM2Mc8hsQ8hsRDLIlwSIRDIhwS4ZAIh0Q4JMIhEQ6JcEiEQyIcEuGQCIdEOCTmMSTmMTT1nVPzmLGPeQyJeQxNvVWZx4x9zGNIzGNIPMSSCIdEOCTCIREOiXBIhEMiHBLhkAiHRDgkwiERDolwSIRDYh5DYh5DU985NY8Z+5jHkJjH0NRblXnM2Mc8hsQ8hsRDLIlwSIRDIhwS4ZAIh0Q4JMIhEQ6JcEiEQyIcEuGQCIdEOCTmMSTmMTT1nVPzmLGPeQyJeQxNvVWZx4x9zGNIzGNIPMSSCIdEOCTCIREOiXBIhEMiHBLhkAiHRDgkwiERDolwSIRDYh5DYh5DU985NY8Z+5jHkJjH0NRblXnM2Mc8hsQ8hsRDLIlwSIRDIhwS4ZAIh0Q4JMIhEQ6JcEiEQyIcEuGQCIdEOCTmMSTmMTT1nVPzmLGPeQyJeQxNvVWZx4x9zGNIzGNIPMSSCIdEOCRPHs56vb7c7XaH1Wp199BfW7j2I1775B/NpmlZpmkp/+1j/kjv2o977ScN5zG/tnDtx732g/04Xn4Wn+d5Oh6P0798bTGd+rlc+17XvvfXRA/2jLMsy3zfs9lsbv7ja4ubcj3Xzte+/9dEp97+POOMee0nDefP38x2uz3M83y33W4PD/ldl2s/3rV95UDy5P+Ow/MkHBLhkAiHxDyGxDyGpv57gHnM2Mc8hsQ8hqbeqsxjxj7mMSS+qyLxEEsiHBLhkAiHRDgkwiERDolwSIRDIhwS4ZAIh0Q4JMIhEQ6JeQyJeQxNfefUPGbsYx5DYh5DU29V5jFjH/MYEvMYEg+xJMIhEQ6JcEiEQyIcEuGQCIdEOCTCIREOiXBIhEMiHBIrBxIrB5r66qCVw9jHyoHEyoGm3qqsHMY+Vg4kVg4kHmJJhEMiHBLhkAiHRDgkwiERDolwSIRDIhwS4ZAIh0Q4JMIhMY8hMY+hqe+cmseMfcxjSMxjaOqtyjxm7GMeQ2IeQ+IhlkQ4JMIhEQ6JcEiEQyIcEuGQCIdEOCTCIREOiXBIhEMiHBLzGBLzGJr6zql5zNjHPIbEPIam3qrMY8Y+5jEk5jEkHmJJhEMiHBLhkAiHRDgkwiERDolwSIRDIhwS4ZAIh0Q4JMIhMY8hMY+hqe+cmseMfcxjSMxjaOqtyjxm7GMeQ2IeQ+IhlkQ4JMIhEQ6JcEiEQyIcEuGQCIdEOCTCIREOiXBIhEMiHBLzGBLzGJr6zql5zNjHPIbEPIam3qrMY8Y+5jEk5jEkHmJJhEMiHBLhkAiHRDgkwiERDolwSIRDIhwS4ZAIh0Q4JMIhMY8hMY+hqe+cmseMfcxjSMxjaOqtyjxm7GMeQ2IeQ+IhlkQ4JMIhEQ6JcEiEQyIcEuGQCIdEOCTCIREOiXBIhEMiHBLzGBLzGJr6zql5zNjHPIbEPIam3qrMY8Y+5jEk5jEkHmJJhEMiHBLhkAiHRDgkwiERDolwSIRDIhwS4ZAIh0Q4JMIhMY8hMY+hqe+cmseMfcxjSMxjaOqtyjxm7HPyPOb169c/ffz48bvNZvPBPGYcp89jGJKHWBLhkAiHRDgkwiERDolwSIRDIhwS4ZAIh0Q4JMIhEQ6JcEiEQyIcEuGQCIdEOCTCIREOiXBIhEMiHBLhkAiHRDgkwiERDskfIuFRBnWkvkoAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 160.295x641.332 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 160.295x641.332 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 277.641x320.674 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 277.641x320.674 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 277.641x320.674 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 277.641x320.674 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 277.641x320.674 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 277.641x320.674 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 296.172x468.811 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 296.172x468.811 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 296.172x468.811 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 296.172x468.811 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 296.172x468.811 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 296.172x468.811 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 277.627x641.332 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 277.627x641.332 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 277.627x641.332 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 277.627x641.332 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 277.627x641.332 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 277.627x641.332 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 391.047x435.607 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 391.047x435.607 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 391.047x435.607 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 391.047x435.607 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 391.047x435.607 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 391.047x435.607 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.693x547.443 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.693x547.443 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.693x547.443 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.693x547.443 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAMAAAAGyCAYAAACyQct5AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAEcRJREFUeJzt3V+IXOd5x/HfOzOyanb+OHLkGTt1vXJjmqqiMaUJBJKLNSYtIUYqJReamF7UoaSkDS2Fxlih4ILB1CGBBMepnRZqyJoUt1GUQprInqVUBAJNm7bQPyQX6z+VJddyUeRxtH80by92x15Js9LuzDnnec95vh94Lrysd989en/MOXOe50yIMQrwqma9AMASAYBrBACuEQC4RgDgGgGAawQArhEAuEYA4BoBgGsEAK4RALhGAOAaAYBrBACuEQC4RgDgGgGAawQArhEAuEYA4BoBgGsEAK4RALhGAOAaAYBrBACuZRKARqPR73Q6y7VabdTpdJYbjUY/i58LbJXLPosxzlT1er3f6/WGg8Egrq6uxsFgEHu93rBer/dn/dkUNa689tnMC2u328uDwSBuNRgMYrvdXrY+aFR1Kq99FmKc7fHotVpttLKyEvbs2fPW19bW1rR37944Go24xkAm8tpnM2/QVqv14qlTpy772qlTp3RLs/narD8bkCSFsPfOubnVSfus1Wq9ONPPnvWladK52YFuNz4dwmhdus/6pZMqeUl7/0f63qIU57vdmNw1QIwbIWi328shhFG73V4+FsIgSnFVIgTU9LW5+aMUfyKt3FOrPbh1n2XxRsvM1wAThRDOSk92pU+sSbEmHa7H+K3sfxEqK4S9p6Wl26QPXJBWW9L7FeO/Zv1r8rlIjTF2pd85K311jxRG0jcvhXBfLr8L1VPQ5pfyvBNMCDCNAje/lHcrBCHAbhS8+aUieoEIAXbCYPNLRTXDEQJci9Hml4rsBp0Qgvvr9cdoovNpa2Pbu5vN8/9gsPklZXMfYJfv7YYz0lOLUjyQw40NKv2adPN0vtuN99RqDxa9FpuDIIU7Wq0LNNH5rJQaKPO5EbYDNNH5ldK/vdlG266JbubmJqQtz8a2aVi9DG7XRPfxWu0x65doKqfKubFtmjI9IFub6O5otS4s0kBX3SqgsW2aMrsGuAoNdNVl+D7/9aRzsRm5WVZJCW9+KaUASISgahLf/FJqAZAIQVWUYPNLKQZAIgRlV5LNL6UaAIkQlFWJNr+UcgAkQlA2Jdv8UuoBkK4KwWII3+y126/SQZqGZLo6p2V+g2TnN1LCsRAGdJCmUyl1dU5b5gvYTaXURUhV498jnTvBO5BSFyGq8e9RikWO8RjGhKTW1Tkt65eg3RSPYUykEuzqnLbMF7Db4jGMxpVoV+e0VaprgInoIi1OCd/nv55SXQNMFLlZVogKbn6pCgGQCEHeKrr5paoEQCIEeanw5peqFACJEGSt4ptfqloAJEKQFQebX6piACQewzil0je2TcP6fdic37PmMYw7rCo0tk1T5gvIvXgM446qCo1t01T5b4TtQBWatvLm9RhV9g/biscwXkdVGtumYf0SVETxGMZrVIUa26Yp8wUUVTyGcUJVrLFtmnJxDXAVGujcvM9/PS6uAa4Snd8sY/O/xWcAJL8hYPNfxm8AJH8hYPNfxXcAJD8hYPNPRACk6oeAzb8tAjBW1RCw+a+JAGwVq/MYxkaj0b+p03mhHsLFDzebH/iLENbZ/BNY34hIskr+GMZJd75v6/V+Woa1F13mC0i1ytwd2Wm3Xyjr2osun3eCd6C03ZEh7K2HcPHiyopKt3YDHIxtlPIxjJsXvL84NyeXnZ3TsH4JSrVK9xjGLY1tXw1h7bZe76dlvH4puswXkHKV5jGMV3R1Rum9V66dzT+5uAbYjRS7SHmffyZcA+xGTOxmGZt/ZgRgt1IJAZs/EwRgGtYhYPNnhgBMyyoEbP5MEYBZFB0CNn/mCMCsYr4NdC4fV1gk6/dhK1M5NNB5fVxhkWW+gCpV1g10ZW7IK0txIyxDWTfQlbYhr0Q4iBnK+hGM+5rN12lqy5n1S1CVarsGuo+GcE7aeLXdad0gLTzOY91zL/MFVK22NqHd1Wpd3HwEY3yX9O87DYGkha9IoyjFRSnub7Veoaktn+IaIE8hzEn6X0k3/oc0+iXp3yT9SrzGQQ8hLLxPOvl9qR42vvSXivGBQtbrENcAeYpxKOl+SToo1T4rHZT0zyGEMOnbQwgLNenkc9L65jeclfSJglbrEgHIW4x/K+nvJelPpcYB6S5NCEEIYUHSye9IL7WlvZKipF8TL9G5IgDFOCLpjSDV/ls6pytCMN78H5OW7pXmN/+fL4o7vbkjAEWIcUXSb0rSHunnTktP6+0QLEg6eYP09b+W3rf5f7ykGP/AaLWuEICixPhdSX8jSbdKn3xSuk8bITgp6esr0pykjqSRpHvN1ukM7wIVKYS6pNck3STp9D7p/f8nfSNKD0v6u83vekQxftZsjc4QgKKF8EFJ/7j5X4/vlT61Ig218QrwY8V4l93i/OEUqGgxnpL0V89IOtRsfmo9BB1qNucWQxhJusd4de4QAAONWu27x7pdfenECV1cWdGXTpzQZ2655VKjXv+Q9dq84RTIQKfTWT5+/PgdCwsLb31taWlJR44ceeH8+fPzdivzhwAYoM05HRxsA3xyfToIgIHhcPhQv99/c2lpSWtra1paWlK/339zOBw+ZL02bzgFMtJoNPrvufHGr/3ncKhmq/XCcDh8aH19fdF6Xd4QAEshbBz8GCd2hyJ/nALBNQIA1wgAXCMAcI0AwDUCANcIAFwjAHCNAMA1AgDXCABcIwBGGo1G/1CzqXoIyuKTZDAdAmCg0Wj09+/f/9R4JPL48eN37N+//ylCUDy6QQ0wEpkOAmCAkch0cLANMBKZDgJggJHIdHAKZISRyDQQAEuMRJrjFAiuEQC4RgDgGgGAawQArhEAuEYA4BoBgGsEAK4RALhGAIwwEZYGAmCAibB00AxngImwdBAAA0yEpYODbYCJsHQQAANMhKWDUyAjTISlgQBYYiLMHKdAcI0AwDUCANcIAFwjAHCNAMA1AgDXCABcIwBwjQDANQIA1wiAEUYi00AADDASmQ66QQ0wEpkOAmCAkch0cLANMBKZDgJggJHIdHAKZISRyDQQAEuMRJrjFAiuEQC4RgDgGgGAawQArhEAuEYA4BoBgGsEAK4RALhGAOAaATDCSGQaCIABRiLTQTeoAUYi00EADDASmQ4OtgFGItNBAAwwEpkOToGMMBKZBgJgiZFIc5wCwTUCANcIAFwjAHCNAMA1AgDXCABcIwBwjQDANQIA1wgAXCMARhiJTAMBMMBIZDroBjXASGQ6CIABRiLTwcE2wEhkOgiAAUYi08EpkBFGItNAACwxEmmOUyC4RgDgGgGAawQArhEAuEYA4BoBgGsEAK4RALhGAOAaAYBrBMAII5FpIAAGGIlMB92gBhiJTAcBMMBIZDo42AYYiUwHATDASGQ6OAUywkhkGgiAJUYizXEKBNcIAFwjAHCNAMA1AgDXCABcIwBwjQDANQIA1wgAXCMAcI0AGGEkMg0EwAAjkemgG9QAI5HpIAAGGIlMBwfbACOR6SAABhiJTAenQEYYiUwDAbDESKQ5ToHgGgGAawQArhEAuEYA4BoBgGsEAK4RALhGAOAaAYBrBACuEQAjjESmgQAYYCQyHXSDGmAkMh0EwAAjkengYBtgJDIdBMAAI5Hp4BTICCORaSAAlhiJNMcpEFwjAHCNAMA1AgDXCABcIwBwjQDANQIA1wgAXCMAcI0AwDUCYISRyDQQAAOMRKaDblADjESmgwAYYCQyHRxsA4xEpoMAGGAkMh2cAhlhJDINBMASI5HmOAWCawQArhEAuEYA4BoBgGsEAK4RALhGAOAaAYBrBACuEQC4RgCMMBKZBgJggJHIdNANaoCRyHQQAAOMRKaDg22Akch0EAADjESmg1MgI4xEpoEAWGIk0hynQHCNAMA1AgDXCABcIwBwjQDANQIA1wgAXCMAcI0AwDUCANcIgBFGItNAAAwwEpkOukENMBKZDgJggJHIdHCwDdzabL6+zUjkS0ZLcosAFC2Em//sjTdueuDoUW0diXzg6FE9fOHCq9bL84ZToKKF8C+S7v5aCGu/12qdOX/hwu23N5vnH71woXN04zs+ohi/bbpGRwhAkUL4Q0mfl6SRdH9d+mNJhyT9VpQelvTzkoaSblaMK3YL9YNToKKE8C5Jj0lSlJbq0mck3SnpcUlP/7r0RUmXJM1JOmG2TmcIQHGel1SP0pst6Z2SDkg6GGP8tKRHvyN94dvSs5vf+2GF8DGzlTrCKVARQvgTSQ9HSR+Xlp/ZCMDBGONLb39LeETSg+ek0/ukn5V0UdI7FePQZtE+EIC8hXCnpB9Jqj0v/eTejVfdyzb/298aHulKD56WYk2qSzqlGD9U9JI94RQof89Lqr0hjT5yjc0vSTHGY2elRz8tbT4wSB9UCL9d3FL9IQB5CuFzkuajpN+QLq5eY/OPxRiPPS49+oO3v/SEQnhHvgv1iwBkrNFo9DudznKtVhsdajb/6BlJz0rrz0nvud7mH4sxHjsifW5F0jPSDb/QbJ6p1WojukZzEGOkMqp6vd7v9XrDwWAQV1dX42AwiPPdbvyZWu33p/l5Hw3hBwe63bj15/V6vWG9Xu9b/61VKfMFVKna7fbyYDCIWw0Gg9hut5dT+HnU1cW7QBnKusuTrtH8cRAz1G02X8vygy+2+yCNTqv18vSrxGWsX4KqUuvS4adDGGV5zj7pmuJAtxs/H8IrUepY/81VKPMFVKHWpcOr0ihK8VgIz7Xb7eUQwqjdbi/PesFar9f745+3r91++YkQhlGKr0g/IgSzF9cAM7oUwuGR9I09UnhVevIW6ZPK86CGMP+69MN9UueM9OOe9KuK8Xxuv6/iuAaYQeGbX5JiXN4n3f26dL4nvfuM9E8KoZPr76wwAjAlk80/RggyQwCmYLr5xwhBJgjALiWx+ccIwcwIwC4ktfnHCMFMCMAOJbn5xwjB1AjANWzt7PzlZvP4sylu/rErQvCFEP7rHZ3Oi3SRXof1jYhUa9Jd2Nu73bV6rZZ2J6Y0/0QIQ7pId1bmC0i1ytyJua/dfrmsay+6uBO8jTJ3YpZ57UXjYExwKYTDB+fmQpadnUWii3QXrF+CUqvNxra4KMXbu921Mp5H00W68zJfQEo13vxRimekr9RrtX6WnZ1FFl2kOyuuATZtvs9/fI+ks9Kfd6XfVZUODl2kE3ENIAebX+Jm2TbcB8DF5h8jBFdxHQBXm3+MEFzGbQBcbv4xQvAWlwFwvfnHCIEkRwHY2tj23o3GNr+bf4wGOh/3AUrb2FZUOW6gM19AEVXmxraiymsDnYsbYTSHXZ/XY1TZP2ys7I1tRXHbQGf9EpRnVaGxrajy2kBnvoC8qkqNbUXVlQ10X3bQQFfJawDe589ICPPnpB/eXOEGuspdA7D5MxTj8s3S3ecqfLOsUgFg8+eg4iGoTADY/DmqcAgqEQA2fwEqGoLSB4DNX6AKhqB0Adja1HZru/3qIpu/WFeEoPQNdNbvw+72fepJN2seCuG5qI23dKmCSpr/cgUa6MwXsJuiqS2tqkIDXaluhHlt2EpVFf49SrHIsaw/hxezqUQDnfVL0E4rj8/hpWarKjTQmS9gJ5Xn5/BSs1XZn0CX/DVA0p/MgquV7Al0SV8DsPlLqGRPm0g2AGz+EitRCJIMAJu/AkoSguQCwOavkBKEIKkAsPkrKPEQJBMANn+FJRwC0wCU6nN4MZtUH8NoeQOFxxU6rMQew2h2IOjs9FspdZGa3QmuQichppPSv73JRuNxhb4l1UVa9EsOjyukUuoiLfQP53GF1LhS6SIt7BqApzfgmoy6SAu5BmDz47qMbpblHgA2P3bMIAS5BoDNj10rOAS5BYDNj6kVGIJcAsDmx8wKCkEmAeBxhchFEQ10Wbyfy+MKqVwrxwa6mRdHUxtVROXVQDfzjbCUGptQXXnts5k36HaNTTS1IUu57bNZX5omXQPQ1EZlXXnts8wWR1MblXflsc+SfzQikCcuUuEaAYBrBACuEQC4RgDgGgGAawQArhEAuEYA4BoBgGsEAK4RALhGAOAaAYBrBACuEQC4RgDgGgGAawQArhEAuEYA4BoBgGsEAK4RALhGAOAaAYBrBACu/T8cUfZy4K1wKgAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 226.693x547.443 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAMAAAAGyCAYAAACyQct5AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAEkhJREFUeJzt3V+MXOdZx/HfOzPGTT0706Q4M00UxY5SmqSBVkCpioRUF1GBUOJUvaBeckUbaEFIXCZ24Q5oFEQuWjV/EVVEnRsEG1dISAljKqxeFFRSCYWIRHTjJDQOaZFjb+Ndr/flYneT9Wb2z3jOOc9zzvP9SM+N4+6+c/z+OueceZ4zKecsIKqW9QIASwQAoREAhEYAEBoBQGgEAKERAIRGABAaAUBoBAChEQCERgAQGgFAaAQAoREAhEYAEBoBQGgEAKERAIRGABAaAUBoBAChEQCERgAQGgFAaAQAoREAhFZIADqdzmy/359vtVor/X5/vtPpzBbxc4GNStlnOeepqt1uzw6Hw4XRaJSXlpbyaDTKw+Fwod1uz077sylqvcraZ1MvrNfrzY9Go7zRaDTKvV5v3vqgUc2psvZZynm6x6O3Wq2VxcXFtGfPnrf/7OLFi9q7d29eWVnhGgOFKGufTb1BZ2ZmTp86deqyPzt16pSu7XbfmPZnA5KklPbetG/f0rh9NjMzc3qqnz3tW9O4c7ODg0F+IqWVZekO67dOquYl7X1V+s5xKR8YDLK7a4CcV0PQ6/XmU0orvV5v/lhKoyzlJYkQUFdea5s/S/lNafFTrda9G/dZETdapr4GGCuldEZ6dCB94aKUW9Lhds7fKv4XobFS2vs/0snrpE+ck5ZmpF9Szt8v+teUc5Gacx5Iv3tGenyPlFakpy6ldEcpvwvNU9Hml8r8JJgQ4EpUuPmlslshCAEmUfHml6roBRoTgrvb7QdonYB0eXvDzd3u2W9XuPklFXMXaJdX9Ok16bHjUj5Ywu0sqn417hb6gcEgf6rVureqNVT7oqV048zMOVonqJx9tNGUcxt0G7ROYJ2HvVD5htuqdWLqj7RRL2W2N0yi6re9rVon7m61/sL6LZmqqEpub5ikTA7AxtaJG2dmzh1/p23iTvN/HKrcqqC9YZKq/BrgXVbbJh4ZSPestU3c1c75hO2iUAqD+/w7sb/ozDkPpN87Iz229jnB3KWU7rReFgrmcPNLHgIgEYKmc7r5JS8BkAhBUzne/JKnAEiEoGmcb37JWwCkd4XgeEpzw17vdfqG6sG8t2dS5rfFtr5dlo6l9E/0DdWnPPT2TFrmC9iuPPSKUM3+97L/HGAbHnpFsHt1/Pdyuah1PHKlRrz09kzK+i1ou+KRKzUpR709k5b5AnYqHrnivJz19kxarq8BxuKRK37U4D7/TlxfA4yVGbR3oQGbX6pjACRCYK0hm1+qawAkQmClQZtfqnMAJB65UpHatTdMwvoqvKA7ETxypaSqY3vDJGW+gMKKR66UUnVsb5ik6ncbdBt1/Cjeu6Yf09q/gI145ErB6treMAnrt6Aia6vWid9utR6wXlvtqsbtDZOU+QKKrm0euULbxG6r5u0Nk1SjrgHehbaJyTXsPv9OGnUN8C6ZD8smEmzzS00PgEQIdivg5pciBEAiBDsJuvmlKAGQCMFWAm9+KVIApHeF4HhKT0V95Eqn05l9X7//UjulC5/udj/xVyktR9v8kpp3G3SXt/nSsZRGUfuGxn1ect1w+FaE1765zBdgVU3vcdmu+r3eS1Ff++Zq9ucA22h6j8uWUtrbTunChcVFhXvtY4R6sRuFfOTK2gXvrfv2qdH9PZOwfguyqnCPXNnQ3vB4ShevGw7finj9s7nMF2BZYR65sqm3J0sf2fzaI27+nANfA4zVxN6h4Pf5dxL2GmCs3LAPy9j8OyIAmzUlBGz+XSEA49Q9BGz+XSMAW8n1apto9KNLymR9Fe6+atA20fRHl5RZ5guoQ3lvm/C+Ps/FbdBd8N424X19nnFwdsF120SER5eUyfotqA7ltm0iyKNLyizzBdSl3LVNBHp0SZnFNcCVsmyb4D5/YbgGuFLZ6MMyNn+hCMA0qg4Bm79wBGBaVYWAzV8KAlCEMSEo4ptqaG+ogPVVeKOqwG+qob2hmjJfQOOqoG+qob2hmuI2aAmKaE2gvaEaHMgSFPFNNYNu903aGypg/RbUxBp3/n7DYJBbrdaurgFulX7jG3zjZSVlvoCm1nrrRCul/OFuN39Tyr8m/Ze0etq55T+IdOhfpJyl/DcpLb+v13uZ9obyimuAsqWUJL0s6fr/k/K10veXpZ/PYw58SunQ70hPPy610+offUk5P1ztgmMhAFVI6RZJz0lKfyctf1b6D20KQUrp0NXS02ektGf12uy7yvnjVkuOgovgKuT8vKT7JekzUufXpQ9J+l5afXdQSumQpKe/K51d2/yLkj5ttt5ACEBVcr5P0n8nSf8grfyU9EGthuCQpKfvl/79Zumatb99j3I+a7bWQDgFqlJKByS9KKl9TvrnnvQxSe+5WXrqBelOSR1J31bOn7RbZCy8A1Qp53lJfyJJM9Inn5X+SNL3XpBu0ermf0vSb9otMB4CULWc/0zSc09Kmu12H22l9LHbu93bnlz9r3cr5wXL5UVDAAzc2m5/7dhgoK+dOJEuLC7qqydO6L7B4FKn3X6P9dqi4RrAQL/fn5+bm7vx0KFDb//ZyZMnddddd7109uzZA3Yri4cAGKDRzQ8OtoEimuVQDAJgYGFh4ejs7OxPTp48qYsXL+rkyZOanZ39ycLCwlHrtUXDKZCRTqcze8tVV33zPxcW1J2ZeWlhYeHo8vLycet1RUMALKW0evBzTsYrCYtTIIRGABAaAUBoBAChEQCERgAQGgFAaAQAoREAI51OZ/b2blftlOTxe4ejIAAGOp3O7P79+x/76okTurC4qLm5uRv379//GCGoHq0QBpgH8IMAGGAewA8OtgHmAfwgAAaYB/CDUyAjzAP4QAAsMQ9gjlMghEYAEBoBQGgEAKERAIRGABAaAUBoBAChEQAjzAP4QAAMMA/gB60QBpgH8IMAGGAewA8OtgHmAfwgAAaYB/CDUyAjzAP4QAAsMQ9gjlMghEYAEBoBQGgEAKERAIRGABAaAUBoBAChEQAjzAP4QAAMMA/gB60QBpgH8IMAGGAewA8OtgHmAfwgAAaYB/CDUyAjzAP4QAAsMQ9gjlMghEYAEBoBQGgEAKERAIRGABAaAUBoBAChEQAjzAP4QAAMMA/gB60QBpgH8IMAGGAewA8OtgHmAfwgAAaYB/CDUyAjzAP4QAAsMQ9gjlMghEYAEBoBQGgEAKERAIRGABAaAUBoBAChEQAjzAP4QAAMMA/gB60QBpgH8IMAGGAewA8OtgHmAfwgAAaYB/CDUyAjzAP4QAAsMQ9gjlMghEYAEBoBQGgEAKERAIRGABAaAUBoBAChEQCERgCMMBDjAwEwwECMH/QCGWAgxg8CYICBGD842AYYiPGDABhgIMYPToGMMBDjAwGwxECMOU6BEBoBQGgEAKERAIRGABAaAUBoBAChEQCERgCMMA/gAwEwwDyAH7RCGGAewA8CYIB5AD842AaYB/CDABhgHsAPToGMMA/gAwGwxDyAOU6BEBoBQGgEAKERAIRGABAaAUBoBAChEQCERgCMMA/gAwEwwDyAH7RCGGAewA8CYIB5AD842AaYB/CDABhgHsAPToGMMA/gAwGwxDyAOU6BEBoBQGgEAKERAIRGABAaAUBoBAChEQCERgCMMA/gAwEwwDyAH7RCGGAewA8CYIB5AD842AaYB/CDABhgHsAPToGMMA/gAwGwxDyAOU6BEBoBQGgEAKERAIRGABAaAUBoBAChEQCERgCMMA/gAwEwwDyAH7RCGGAewA8CYIB5AD842AaYB/CDABhgHsAPToGMMA/gAwGwxDyAOU6BEBoBQGgEAKERAIRGABAaAUBoBAChEQCERgCMMA/gAwEwwDyAH7RCGGAewA8CYIB5AD842AaYB/CDABhgHsAPToGMMA/gAwGwxDyAOU6BEBoBQGgEAKERAIRGABAaAUBoBAChEQCERgCMMA/gAwEwwDyAH7RCGGAewA8CYIB5AD842AaYB/CDABhgHsAPToGMMA/gAwGwxDyAOU6BEBoBQGgEAKERAIRGABAaAUBoBAChEQCERgCMMA/gAwEwwDyAH7RCGGAewA8CYIB5AD842AaYB/CDABj443PnXv38kSPaOA/w+SNH9DPnzz9ovbZoOAWqWkqHJI2elHTfzMybp8+f7926b1/+8vnz6Yj0A+V8k/USI+EdoEop7ZE0J0mfk06/dO7cfM555bfOn//KkdW/cVApPWC4wnB4B6hSSick3ZGlldulF56Trpf015L+4HnpXz8kfVxSlnS7cn7OdK1BdKwXEEZKd0i6Q5IelP53bfPflnN+OaV07sPSvQvSwl5pn6RnlNL14v+dSsc7QBVSukrSG5Le+wNp6SZpSWub/52/kv70l6V7T0mttfnIh5Tz75usNxCuAarxLUnvXZb0K2M2vyTlnI99R/rKN1ZPgSTpi0rpFypeZzgEoGwpfS5LvypJX5YWXx2z+dflnI99QfrzM2v/S0n/qJQYmC8RAShJp9OZvbrfP91O6cmf7XZ1f0r5fumDW23+dZdyPnaP9PiKpCeln75pZuZcq9VaoWGuJDlnquBqt9uzw+FwYTQa5aWlpTwajfIHhsO32u327G5/xh+m9OLBwSBv/BnD4XBhkp9B7VzmC2hi9Xq9+dFolDcajUa51+vNV/kzqJ2Lu0AlKKLZjYa5anAgC3YppcO37duXpm1226phrj8z80oxK4UkToGKrGXp8JKUj0v5hsHg4jTn7+OuIw4OBvkvU/phlvrWr7UpZb6AptT65s9Sfk16uN1qzfZ6vfmU0kqv15u/kovXdrv99s+4ptd75aGUFrKUfyi9QAiKKa4BCnAppcMr0tweSWekRwbSl1TGgU3pwI+lZ6+R+q9JLw6lX1TOZwv/PYFwDTClyja/JOU8f4300R9LZ4fSza9J/6aU+qX8riAIwBQq3fzrCEGhCMAVMtn86whBYQjALnU6ndl+vz/farVWPtDrvX7cavOv2xSCB1N6/up+/zRtExOyvgqvQ211S/JoSs/ktZZys5IOPJTSAm0TV1bmC6hDeW9LuKbXe8Xz+jwXt0F3wXtbgvf1ecbB2YVBt/uG5+f40DYxBeu3IO+1LB1+Qsqez7Fpm7jyMl+A59rY3nA0pWembW0osza3TXydtoldFdcAWzC9z1+ElA78SHr2/bRNbItrgDFqv/klKef590sf/REflm2LAGzSiM2/jhDsiABs0KjNv44QbIsArGnk5l9HCLYUOgAb+3s+0u3O/a0auPnXbQoBvUNrrG9DWdW4e+c3DAYX262Wq9ubhZd04Ov0Dr1d5guwKu/9PWUWvUPvVNjPASL3z0R+7ZuFerHrinp0SV3RO7SB9VtQ1VXko0vqWvQOvVPmC6iyNvb2nJEeKeLRJXUtHrmyWmGuATbe539devRa6YuK8uJ3I+gjV0JcA7D5dyHooH3jA8Dmn0DAEDQ6AGz+KxAsBI0LwLj2Bjb/hCI9csX6KrzoOxsh2xvKqgCPXDFfQJEVub2hrGp620SjboPyEX/xmn5Ma/8C1kVvbyhL49smrN+CiijaG8qrprdNmC9g2qK9ofxqcttEra8BuM9vpEFtE7W9BmDzG2rQh2W1DACb34GGhKB2AWDzO9KAELgPwFbfzMLmd6LubRPWV+E73X0YdwvumIdvZqEur5q2TZgvYLuitaFeVce2Cde3QZv+MXzT1PHfy+Wi1nn/ZhZcrpZtE9ZvQVvVsnT4iZRW6nZOGbnq2DZhvoBxtdbesJKlfMz5N7NQl1fdvqnG3TXA2n3+v98jJW51NoDzb6pxdQ3A5m8g549mdxMANn+DOQ6BiwCw+QNwGgLzALD5A3EYApMAbOzv+bnVR5ew+aPw9k01FrfJeHQJ5eWbaip/4fT3UOvloXeo8s8B6tgvgnJ42AuVbjgeXYKNXPQOVfVWw6NLqM3loXeokhe68dElr0kP8+gSar2se4dKvwZo9Dewo3gV9w6Veg3A5sfEKv6wrLQAsPlxxSoMQSkBYPNjahWFoJAAbPXoEjY/plJF20QRV/HjbmUd5dElVFFVYtvE1IujtYGqospqm5j6NqiHj7PRfGXts6k36FYfZ9PagCKVts+mfWsadw1AawNVdJW1zwpbHK0NVNlVxj5z91gUoEpcpCI0AoDQCABCIwAIjQAgNAKA0AgAQiMACI0AIDQCgNAIAEIjAAiNACA0AoDQCABCIwAIjQAgNAKA0AgAQiMACI0AIDQCgNAIAEIjAAiNACA0AoDQCABC+3/RNsNPp5eSWwAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 226.693x547.443 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 453.353x340.14 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 453.353x340.14 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 453.353x340.14 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 453.353x340.14 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 453.353x340.14 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 453.353x340.14 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.684x754.724 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAMAAAAJPCAYAAAAqpdsjAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAEAVJREFUeJzt3X+I5HUdx/HXe3bOH7izm8a6SyWXmXmhBQb1T1lYFFIXSSV0U4Qi/TaxpAip/0KCuDKEEIQ0QovKWs6IJNjVugwEMZDSyGw9zrysMF32aN27/fTH7Jx7unfd3s7M+zPzej7gi+zuefu5uc/z5ju7d593lFIEuGpkLwDIRACwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgBJms1me3JycqHRaKxOTk4uNJvNdvaaHBFAgmaz2Z6amrp1dnZ2+/LycszOzm6fmpq6lQgGL5gSOXiTk5MLs7Oz2y+99NIj75ufn9fll1/+xLPPPvvqvJX5IYAEjUZjdXl5ObZt23bkfSsrKzr11FPL6uoqz8oDxIOdoNVq7du7d+9R79u7d69arda+pCXZIoAES0tLN7Tb7YPz8/NaWVnR/Py82u32waWlpRuy1+aGW6AkzWazveP00+94ZGlJ463WE0tLSzccOnTozux1uSGATBGdB7+USF6JLW6BYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AkjSbzfZF4+MaixBjUvMQQILumNSb9+zRf5eXxZjUPEyIScCY1HoQQALGpNaDBzsBY1LrQQAJGJNaD26BkjAmtQ4EkIkxqem4BYI1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AkjCmNQ6EEACxqTWgwkxCRiTWg8CSMCY1HrwYCdgTGo9CCABY1LrwS1QEsak1oEAMjEmNR23QLBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGAEkYk1oHAkjAmNR6MCEmAWNS60EACRiTWg8e7ASMSa0HASRgTGo9uAVKwpjUOhBAJsakpuMWCNYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIIAljUutAAAkYk1oPJsQkYExqPQggAWNS68GDnYAxqfUggASMSa0Ht0BJGJNaBwLIxJjUdNwCwRoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBwBoBJGFMah0IIAFjUuvBhJgEjEmtBwEkYExqPXiwEzAmtR4EkIAxqfXgFigJY1LrQACZGJOajlsgWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCOAJEyJrAMBJGBKZD0YkJGAKZH1IIAETImsBw92AqZE1oMAEjAlsh7cAiVhSmQdCCATUyLTcQsEawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawSQhDGpdSCABIxJrQcTYhIwJrUeBJCAMan14MFOwJjUehBAAsak1oNboCSMSa0DAWRiTGo6boFgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQCSMCa1DgSQgDGp9WBCTALGpNaDABIwJrUePNgJGJNaDwJIwJjUenALlIQxqXUggEyMSU3HLRCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEUASxqTWgQASMCa1HkyIScCY1HoQQALGpNaDBzsBY1LrQQAJGJNaD26BkjAmtQ4EkIkxqem4BYI1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AoA1AkjCmNQ6EEACxqTWgwkxCRiTWg8CSMCY1HrwYCdgTGo9CCABY1LrwS1QEsak1oEAMjEmNR23QLBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGAEkYk1oHAkjAmNR6MCEmAWNS60EACRiTWg8e7ATbx8eXNhqT+rJW68mkJdkigEGLuOzGxcXxq3ft0voxqVfv2qXdi4unKYKBeQPELdAgRUxKOiDptNsi/nldq3VwcXFx+9nj409/e3Hx7F2dH3W7Srkqc5lOCGCQIh6WdJGkFUnbVcpTEVFKKaGIWyR9au1HfkCl7ElbpxFugQYl4pvqbH5JulKlPHXUx0v5tKS/rr31Y0W8fICrs8UzwCBEXCLpN2tv3aVSPvzCh9aeATpvTEvaJ+kUSX9WKTsGvVQ3PAP0W8Tpkn659tYBSVd03h0REQ9KOhwRV0iSSvmHpO43wy5QxHcGvFo7BNB/90oal3RY0ltVSonOV3oelLRD0m2SfrQugrsk3bn2/16riHcOfMVGmtkLGGkRX5P0lrW3PqtSHl+3+S+QdGEpZSEinlMnApVSfiLpY5LeLulVku5WxIxKWcz4JYw6XgP0S8TF6mz0kHSPSrlso83/wg+P3ZKuk/SRUspPFLFd0mPq/CH1kEp506B/CQ64BeqHiG2S5tTZ/P+W9L7jbX5JKqVcL+kmdW+HSnlC0ifWPnyxIr4+qOU74RaoP+6R9DJJq5LeEZ3/HnPzd5VSrl/7RnD3duh2RXxI0k5JNyhij0p5YCC/AhME0GsR10rq/jXPr4T0J53A5u96SQTS5ZKekjQl6deKOFulLPdt/WZ4DdBLETsk/VGdW8vfhXSJNrH5j/6p1r0mkB5e9/PuVSmX9HrprngN0CsRY+p8s6sh6bm/S+/SSW5+6UWvCaQ3SLp+7UNvU8SXerZucwTQOz9X5zalHJLe/Urp9zrJzd/1ogielDS/9qFvKOLCHqzZHq8BeiHiSknvl6RV6cZt0i3a4ubvWv+a4Ezpo89IF6vzAvs+RUyrlMNbWrs5ngG2KuIcSbdKUpH+MCa9Vz3a/F3dZ4L/SHd8Trqx86n0ckm/6MXP74wAtqLzR/P9kppFOnhW5+v+Pd38Xd0Ivit9Y0768dq7L1PEJ3v5edzwVaCtiLhDUrtI+oD02N3SK9SHzX/0p+x8dehp6fEp6bXq/B2j16mUx/v1OUcZAZyszjeofipJt0v/vEo6Q33e/C986th9hnTdM9LKNulUdb5P8Erxm7lpBHAyIqYk7Zd0yt+k5dd0/hQeyOZ/YQmx+xLpuvukxto/Iv6pSrliUJ9/VPAa4OTcL+mU56Xy5oTNL3VeE/xWuulbnb9mIUkfVgQHa20SzwCbFfFdSZ8pkj4o/XdWev2gN//Ry4ndD0tfXPu3lkf+rXHWeoYNAWxGxHuKdE9I+oF06OPS+Zmbv+tVETf/Rbrm9M6bf5N0Hq8HTgy3QP9Hs9lsT05OLjQajdULx8d/9SNJ+6RyTSWbX5L2l/L5L0s/K5J+KJ37mlbruUajscqhuyeglMJ1jGtsbKw9MzOzNDc3V55//vkyNzdXzp2eLuc3Gl/LXttG1xcinjh3erqsX+/MzMzS2NhYO3tttV7pC6j5mpiYWJibmyvrzc3NlYmJiYXstY3Cemu4eA1wHMN2iO2wrbcGPCjHcfb4+L82OsS21WrtS1rScbVarX0brXey1dqftKT6ZT8F1XodknZ+P2J1mO6pj/WaZXfEk0VqZa+vxit9ATVeh6Sdy9JqkcpXI+6dmJhYiIjViYmJhVo3f/caGxtrd9d7Vqu1/5aIg0UqT0mPEMFLL14DvMjhiJ2HpT2nSPEP6bZp6WoN84MUcd4z0kNnSq0D0qMz0lvEGUNH8BpgnZHb/JJUyl/PlC5+RlqckXYckB5QRCt7WbUggDUjufm7iOCYCEAjvvm7iGBD9gFYbP4uIngJ6wCsNn8XERzFNgDLzd9FBEdYBmC9+buIQJJhAGz+dYjAKwA2/wbMI7AJgM1/HMYRWATA5j8BphGMfABs/k0wjGCkA2DznwSzCEY2ADb/FhhFMJIBsPl7wCSCkQuAzd9DBhGMVABs/j4Y8QhGJgA2fx+NcAQjEQCbfwBGNIKhD4DNP0AjGMFQBrD+vM43jo/ffRebf3BeFMG3Ih49c3Jy39CeRZp9LMVmr43OvjlnenplrNGo+riSkbuk826JODhM5yZtdKUvYLMX51/Wc53Vau0f9t+LoTsXiPMv6zEKvxdDsciuwxE7X3/GGTFM53WOspE4izT7KehEr+5xhXdK5Zzp6ZVhvu8clWsUziJNX8CJXOvP6jwgfW+s0WgP03mdo3wN+1mk1b8G4Ov8Q2bIziKt+jUAm38IDdk3y6oNgM0/xIYogioDYPOPgCGJoLoA2PwjZAgiqCoANv8IqjyCagJg84+wiiOoIgA2v4FKI0gPgM1vpMIIUgNg8xuqLIK0ANj8xiqKICUANj9qiWDgAbD5cUQFEQw0ADY/XiI5goEFwObHMSVGMJAA2Pz4v5Ii6HsAbH6csIQI+hoAmx+bNuAI+hYAmx8nbYAR9CUANj+2bEAR9CSA9UcVzkxMPH1HBJsfWzeIYxh7cSrARkdjfDXi3qLOP7rn4trS1cdjGLe8OI4q5BrE1a9jGLd8LMooHI+H+vVrn215gx7reDyOKkQv9W2fbfWpaaPXABxVyNXrq1/7rGeL46hCrn5f/dhn1R+NCPQTL1JhjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBg7X/9crKjMeR4/QAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 226.684x754.724 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.684x754.724 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAMAAAAJPCAYAAAAqpdsjAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAD1lJREFUeJzt3V+I5WUdx/HPc+ZsmzDnHBXWHdFaRcsNjegmCSLQq0ArCSTm0IUkRV4E0l4EixBBN2IbhhcZQlK4JhU46EVdzUhNXXQTdOMGGaPu4p803cZZmp3ZebqYHV11R2fm/Pl+f+fzfsHvomFjf/vzeTPP2fk93y21VgGuWtE3AEQiAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjgCDtdrvf6/WWWq3WRq/XW2q32/3oe3JEAAHa7Xb/wIEDj8zNzR1aXV0tc3Nzhw4cOPAIEYxf4V+JHL9er7c0Nzd36JZbbnn7awsLC7rjjjueP3369DVxd+aHAAK0Wq2N1dXVsm/fvre/tra2pv3799eNjQ2+K48RDztAp9N5YXFx8V1fW1xcVKfTeSHolmwRQICVlZWj/X7/zMLCgtbW1rSwsKB+v39mZWXlaPS9uWELFKTdbvcPX3LJ8WdXVjTd6Ty/srJydH19/fHo+3JDAJFK2Xz4tZbgO7HFFgjWCADWCADWCADWCADWCADWCADWCADWCADWCADWCADWCADWCADWCADWCADWCCBIu93u3zQ9ralSxFiUOAQQYGssykNPPaX/ra6KsShxOBEWgLEoeRBAAMai5MHDDsBYlDwIIABjUfJgCxSEsSg5EEAkxqKEYwsEawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQAawQQhLEoORBAAMai5MGJsACMRcmDAAIwFiUPHnYAxqLkQQABGIuSB1ugIIxFyYEAIjEWJRxbIFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjAFgjgCBMhciBAAIwFSIPDsQEYCpEHgQQgKkQefCwAzAVIg8CCMBUiDzYAgVhKkQOBBCJqRDh2ALBGgHAGgHAGgHAGgHAGgHAGgHAGgHAGgHAGgHAGgHAGgHAGgHAGgHAGgHAGgEEYSxKDgQQgLEoeXAiLABjUfIggACMRcmDhx2AsSh5EEAAxqLkwRYoCGNRciCASIxFCccWCNYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIIAhjUXIggACMRcmDE2EBGIuSBwEEYCxKHjzsAIxFyYMAAjAWJQ+2QEEYi5IDAURiLEo4tkCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgCwRgBBmAqRAwEEYCpEHhyICcBUiDwIIABTIfLgYQdgKkQeBBCAqRB5sAUKwlSIHAggElMhwrEFgjUCgDUCgDUCgDUCgDUCgDUCgDUCgDUCgDUCgDUCgDUCgDUCgDUCgDUCgDUCCMJYlBwIIABjUfLgRFgAxqLkQQABGIuSBw87AGNR8iCAAIxFyYMtUBDGouRAAJEYixKOLRCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEQCsEUAQxqLkQAABGIuSByfCAjAWJQ8CCMBYlDx42AEYi5IHAQRgLEoebIGCMBYlBwKIxFiUcGyBYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AYI0AgjAVIgcCCMBUiDw4EBOAqRB5EEAApkLkwcMOwFSIPAggAFMh8mALFISpEDkQQCSmQoRjCwRrBABrBABrBABrBABrBABrBABrBABrBABrBABrBABrBABrBABrBABrBABrBBCEsSg5EEAAxqLkwYmwAIxFyYMAAjAWJQ8edgDGouRBAAEYi5IHW6AgjEXJgQAiMRYlHFsgWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCMAWCOAIIxFyYEAAjAWJQ9OhAVgLEoeBBCAsSh58LADMBYlDwIIwFiUPNgCBWEsSg4EEImxKOHYAsEaAcAaAcAaAcAaAcAaAcAaAcAaAcAaAcAaAcAaAcAaAcAaAcAaAcAaAQRhKkQOBBCAqRB5cCAmAFMh8iCAAEyFyIOHHYCpEHkQQACmQuTBFigIUyFyIIBITIUIxxYI1ggA1ggA1ggA1ggA1ggA1ggA1ggA1ggA1ggA1ggA1ggA1ggA1ggA1ggA1gggCGNRciCAAIxFyYMTYQEYi5IHAQRgLEoePOwAjEXJgwACMBYlD7ZAQRiLkgMBRGIsSji2QLBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGALBGAEEYi5IDAQRgLEoenAgLwFiUPAggAGNR8uBhB2AsSh4EEICxKHmwBQrCWJQcCCASY1HCsQWCNQKANQKANQKANQKANQKANQKANQKANQKANQKANQKANQKANQKANQKANQIIwlSIHAggAFMh8uBATACmQuRBAAGYCpEHDzsAUyHyIIAATIXIgy1QEKZC5EAAkZgKEY4tEKwRAKwRAKwRAKwRAKwRAKwRAKwRAKwRAKwRAKwRAKwRAKwRAKwRAKwRAKwRQBDGouRAAAEYi5IHJ8ICMBYlDwIIwFiUPHjYARiLkgcBBGAsSh5sgYIwFiUHAojEWJRwbIFgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQBgjQCCMBYlBwIIwFiUPDgRFoCxKHkQQADGouTBww7AWJQ8CCAAY1HyYAsUhLEoORBAJMaihGMLBGsEAGsEAGsEAGsEAGsEAGsEAGsEAGsEAGsEAGsEAGsEAGsEAGsEAGsEEISpEDkQQACmQuTBgZgATIXIgwACMBUiDx52AKZC5EEAAZgKkQdboCBMhciBACIxFSIcWyBYIwBYIwBYIwBYIwBYIwBYIwBYIwBYIwBYIwBYIwBYIwBYIwBYIwBYIwBYI4AgjEXJgQACMBYlD06EBWAsSh4EEICxKHnwsANcOT39n23GorwYdEu2CGDcSjn0wFtvXXr37KwuHIty9+ysfrS8/Gb07blhCzROpRRJL0q66rFSVr/b6bx6enn5Y1dPT795//LypbObv+oe1fpw5G06IYBxKuVxSbOStC7duk/6saTPSJqt0hFJN0s6J+mTqvVfcTfqgy3QuJRyp84v/ir9dJ90TNJhSY9KeuJq6SFJb0makvTn898tMGIEMA6lHJT0mCRV6URL+qKkGyTdWGv9lqQHT0m/Oirdv/lLNCPpt2H3a4Qt0DiU8k9J11Vp9UrpxCvSJ7S5+Jfe+SXlmKR7/yI9/Xnpq+e//A3Vejzgjm0QwKiV8nNJ366S+tJzT0hX6j2L/51fuhnB69LJy6WPS1qTdK1qPTXWezZCAKNUypck/V6Sfie9fqd0ibZZ/O/8X8qxnnTva9J6W/qIpOe1GQH/oUaAzwCjUkpP0pOSdEo6+/UdLH5JqrUeOS09+GWpfX7FH5L0i9HerC8CGJ1FSR9dk+rN0vrGDhb/llrrkT9IDz6y+YFYku5SKV8Z2Z0aa0ffwEQq5QFJN1VJ35TOntrF4t9Saz1SStGt0veu3/zSb1TKVar19aHfrzE+AwxbKV+o0p+KpCelc1+Trt/t4r/QDaX87O/Sd/Zv/s8TqvVTw7lRSGyBhqLdbvd7vd5Sq9XauHF6+o9PSHpJqncNuPgl6R+13vMD6ekq6dfS4Wu63f+2Wq0NDtEMSa2Va4BramqqPzMzszI/P1/Pnj1b5+fn67UHD9ZPt1o/HObv8/1STl178GC98PeZmZlZmZqa6kc/gyZf4TfQ9Kvb7S7Nz8/XC83Pz9dut7vUxN/H7eIzwIDGdbiFQzSjwYMb0BXT0/8ex7/5u92/LdzrdE4O8/exE/0tqMnXunTbL0vZGMfefLvPGsdKOVWlTvSzaOoVfgNNvdal21aljSrV+0p5ptvtLpVSNrrd7tKoPphOTU31t36fyzudkw+XcqZK9SXpWSLY28VngD04V8pt56SnPyKVV6RHD0p3K+JBlnLdG9LfLpM6L0snZqTPqdblsd9Hg/EZYJfSLH5JqvW5y6TPviEtz0iHX5b+qlI6IffSUASwC6kW/xYiGAgB7FDKxb+FCPaMAHYg9eLfQgR7QgAfohGLfwsR7BoBfIBGLf4tRLArBLCNRi7+LUSwYwRwEY1e/FuIYEcIQO9+n3+m233leCnNXvxb3hPBT0o5cVmv9wLnCS4Q/aPo6Gu7d2zuK+WZev7EXOMv6bqHSznDeYL3X+E3EH25vGd/eadz0uHPudvL/l0gl/fsXf6cu2X7B99yxfT0a+N4nz8a5wm2Ef0tKPJal24f1/v80RfnCS5+hd9A1LUu3T7u9/mjL84TvP+y/AxwrpTbz0lPTcRfdQ6C8wR+nwFY/Bfgh2VeAbD4L8I8ApsAWPwfwDgCiwBY/DtgGsHEB8Di3wXDCCY6ABb/HphFMLEBsPgHYBTBRAbA4h8CkwgmIoD3vM//6vFSWPzD4HCeIPpH0cP48f7Ev88ffU3weYLwGxj0cnmfP/qa1PMEjX8XiPfcx2NSn3Njb3yLy/v80Sb2PEH0t6BBLqf3+aOvST1PEH4De70c3+ePvibxPEEjPwPw9/xJTMB5gsZ9BmDxJzIBPyxrVAAs/oQaHkFjAmDxJ9bgCBoRAIu/ARoaQfoAWPwN0sAIUgfA4m+ghkWQNgAWf4M1KIKUAbD4J0BDIkgRAO/zT6gmnCeI/lE07/MbXInPE4Q/HN7n97iynicIfxdoUt8zx7tl/e8cvsB4n99D2vMEkd9+eJ/f58p6niDsgfA+v9+V8TxByGcA/p4fklKcJxj7ZwAWP96W4IdlYw2AxY/3CY5gbAGw+LGtwAjGEgCLHx8qKIKRB8Dix44FRDDSAFj82LUxRzCyAFj82LMxRjCSAFj8GNiYIhhKALzPj5EYx3mCYfx4m/f5uUZ6jfA8wcA3x/v8XOO4RnWeYOB3gbK+543JMqp1NvAC3e49b97nxzCNbJ0N+q3pYp8BeJ+fa9jXqNbZ0G6O9/m5Rn2NYp2FnwkGIvEhFdYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANYIANb+D+HjQAAN8rWjAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 226.684x754.724 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.684x754.724 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 226.684x754.724 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 374.763x582.168 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 374.763x582.168 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 374.763x582.168 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 374.763x582.168 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 374.763x582.168 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAATAAAAHMCAYAAABSq/SRAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAGQdJREFUeJzt3XtwXGd5x/Hfu2dlxd5dyblIawfHSkJoyIWBDqSdoaIZTyZQyiSETrhoSSiEcmubXihNg0MIoSkNM6RlGmgCKQ3DRR5KAVlTLqXUZkCdlCYNl5QCIS22ZMc4iomU9ZEta7Vv/7AFsqqV90h79n3fs9/PzDuZWLb1Wtb5+TznnOc5xlorAAhRzvUGAGC1CDAAwSLAAASLAAMQLAIMQLAIMADBIsAABIsAAxAsAgxAsAgwAMEiwAAEiwADECwCDECwCDAAwSLAAASLAAMQLAIMQLAIMADBIsAABIsAAxAsAgxAsAgwAMEiwAAEiwADECwCDECwCDAAwSLAAASLAAMQLALMM/l8vtLb27snl8vVe3t79+Tz+YrrPQG+IsA8ks/nK319ffeNjIwMzM7OmpGRkYG+vr77CDFgecZa63oPOKG3t3fPyMjIwLZt237+Y7t379Y111yzd3p6+lx3OwP8RIB5JJfL1WdnZ01XV9fPf2xubk7d3d22Xq9ztgwswUHhkVKpND42NnbSj42NjalUKo072hLgNQLMI3Ecb69UKjO7d+/W3Nycdu/erUqlMhPH8XbXewN8RAnpmXw+X3n2+vWf/kEcq1gq7Y3jeHutVht2vS/ARwSYj4w5/pdirXG8E8BrlJAAgkWAAQgWAQYgWAQYgGARYACCRYABCBYBBiBYBBiAYBFgnsnn85VLi0VFxoh5YMDKCDCPLMwDu3t0VEdnZ8U8MGBltBJ5hHlgQDIEmEeYBwYkw0HhEeaBAckQYB5hHhiQDCWkZ5gHBjSPAPMR88CAplBCAggWAQYgWAQYgGARYACCRYABCBYBBiBYBBiAYBFgAIJFgHmGeWBA8wgwjzAPDEiGViKPMA8MSIYA8wjzwIBkOCg8wjwwIBkCzCPMAwOSoYT0DPPAgOYRYD5iHhjQFEpIAMEiwAAEiwADECwCDECwCDAAwSLAAASLAAMQLAIMQLAIMM8wDwxoHgHmEeaBAcnQSuQR5oEByRBgHmEeGJAMB4VHmAcGJEOAeYR5YEAylJCeYR4Y0DwCzEfMAwOaQgkJIFgEGIBgEWAAgkWAAQgWAQYgWAQYgGARYACCRYABCBYBBiBYBJhnGGgINI8A8wgDDYFk6IX0CAMNgWQIMI8w0BBIhoPCIww0BJIhwDzCQEMgGUpIzzDQEGgeAeYjBhoCTaGEBBAsAgxAsAgwAMEiwAAEiwADECwCDECwCDAAwSLAAASLAPMM88CA5hFgHmEeGJAMrUQeYR4YkAwB5hHmgQHJcFB4hHlgQDIEmEeYBwYkQwnpGeaBAc0jwHzEPDCgKZSQAIJFgAEIFgEGIFgEGIBgEWAAgkWAAQgWAQYgWAQYgGARYJ5hHhjQPALMI8wDA5KhlcgjzAMDkiHAPMI8MCAZDgqPMA8MSIYA8wjzwIBkKCE9wzwwoHkEmI+YBwY0hRISQLAIMADBIsAABIsAAxAsAgxAsAgwAMEiwAAEiwADECwCzDPMAwOaR4B5hHlgQDK0EnmEeWBAMgSYR5gHBiTDQeER5oEByRBgHmEeGJAMJaRnmAcGNI8A8xHzwICmUEICCBYBBiBYBBiAYBFgAIJFgAEIFgEGIFgEGIBgEWAAgkWAeYZ5YEDzCDCPMA8MSIZWIo8wDwxIhgDzCPPAgGQ4KDzCPDAgGQLMI8wDA5KhhPQM88CA5hFgPmIeGNAUSkgAwSLAAASLAAMQLAIMQLAIMADBIsAABIsAAxAsAgxAsAgwzzAPDGgeAeYR5oEBydBK5BHmgQHJEGAeYR4YkAwHhUeYBwYkQ4B5hHlgQDKUkJ5hHhjQPALMR8wDA5pCCQkgWAQYgGARYACCRYABCBYBBiBYBBiAYBFgAIJFgAEIFgHmGeaBAc0jwDzCPDAgGVqJPMI8MCAZAswjzAMDkuGg8AjzwIBkCDCPMA8MSIYS0jPMAwOaR4D5iHlgQFMoIQEEiwADECwCDECwCDAAwSLAAASLAAMQLAIMQLAIMADBIsA8wzwwoHkEmEeYBwYkQyuRR5gHBiRDgHmEeWBAMhwUHmEeGJAMAeYR5oEByVBCeoZ5YEDzCDAfMQ8MaAolJIBgEWAAgkWAAQgWAQYgWAQYgGARYACCRYABCBYBBiBYBJhnmAcGNI8A8wjzwIBkaCXyCPPAgGQIMI8wDwxIhoPCI8wDA5IhwDzCPDAgGUpIzzAPDGgeAeYj5oEBTaGEBBAsAgxAsAgwAMEiwAAEiwADECwCDECwCDAAwSLAAASLAAMQLALMMww0BJpHgHmEgYZAMvRCeoSBhkAyBJhHGGgIJMNB4REGGgLJEGAeWW6g4euGhuYYaAgsjxLSM/l8vlIoFN53uFoduKhQ0Dvi+KnX1+tnuN4X4CMCzFPPNcZ+9xf/e5msfcjdbgA/UUJ66nvH/zNx4n/vcrYRwGMEmN8+cOK/gzJmvdOdAB4iwDxjjOk2xjwsSV+X7pY0q+N/T3e43BfgI66BecQY0y3pUUlFSb2Svl+XfmikV0makrWnO90g4BnOwDyxKLw2SDpf0nmSnnmedOmJf2I2ypirnG0Q8BAB5oEl4XWBtXbaWjsh6aK90sBj0tEdki4sFj+Xy+XqNHkDxxFgji0XXgsfWwix642JbimXde/oaNfs7KyhyRs4jmtgDq0UXov19vbuGxkZeQZN3sDJCLA2WnjKvlqtbi2VShPVanXDia9/w/CSaPIGGuGbv00WZn2NjIwMnCgDt/b3958VRdHNK4WXRJM30JC1ltWG1dPTs2fXrl12sV27dtmenp49p/q1URRVNm3aFO/atcseO3bM7tq1y55XLtvrc7m7XP+5WCyXixKyTdZaBi4uP88pFuM7q9XitZLNSa+IrN2Z6uYBT1FCtkmpVJpYSxlYq9WGp6enz63X67m91WrPFdJHuyRTl74wb8zLU9k04DkCrA2MMd3VanXD0NCQFs/6qlQqM6ua9WWt7Zfe+gQhhg5HCZmyxY9KRFF0c6FQuPXEXcjxOI6312q14bX85k9I9/ZLb56jnEQHIsBS1OxzXmv9JIQYOhUlZEraEl4S5SQ6GgGWgraF14IlITZszBc29/Q8Qd8kso4Aa7G2h9eCEyH2LmP+9bb+fjO8c2cffZPIOq6BtZCz8FqEl+OikxBga7T4AdNCoVCP43jGWnuOi/CS6JtEZ+Ebeg2W9jeOjo5G5XI5H0XRy1ztqVHfZLlYfNLRloD0uO5lCnmtpb8xrdWob/ITxtRr0stdf81YrFYuSsg18LVcWzK2Z/zGavWxO6y9gufEkDWUkKtkjOkuFAp1H8fcLO6bnJ6ePvcOa6/kOTFkEQG2Cgt3G+M4nqlUKkda0t+YJsvDrsgmSsiElj4qEUXRyxaXa2vub0wTbUfIGAIsAR+e81ozQgwZQgnZpEyEl0TbETKFAGtCZsJrgaXtCNlACXkKmQuvRWg7QugIsGX41h6UFl+fYwOaxTfpEj62B6WFtiMEz3UrgG/Lx/agtBZtR6zQFyXkEp1WVtF2hJBl7oBcC5/bg9JC2xFCRoCdEFx7UFosbUcIByWkAm8PSgtP7CMAHR9gWX7Oa80IMXiuo0tIwusUliknXxdFd/X29u6h9Qg+6NgAI7yatCjE/lEyY319b194Ro7WI7jWkSUk4bUKxpiBUunpj+/cWaT1CL7oiABb8qzTRLVa3XDiz014JdBpz8jBf5n/plvaGjQyMrK1v7//rCiKbia8kmnUepTVZ+QQANetAGmvTmoNSns1aj26Ppe7y/XeWJ25Ml9CUva01uJy/JxiMb6zWi1eyyMWcCTzB3CpVJqg7Gmdxa1He6vVnit4Yh8OZTrAjDHd1Wp1w9DQkDq2NShNlrYjuJXZEnLxoxJRFN1cKBRu7ejWoDTxxD4cyWSA8ZyXA4QYHMhcCUl4OUI5CQcyFWCEl2OWV7ahvTITYISXJyyvbEP7ZOIaGOHlH17ZhnYINsA65dVnoeIBYrRDkN9InfTqs1Dxyja0heteptUs+hv9X7yyjdWOFWQJSXkSBl7ZhrQFd7B34qvPQsUr25C2oAKMV58FzvKwK1ormBKSV59lCG1HaJEgAoznvDKIEEMLeF9CEl4ZtUw5ySvbkJTXAUZ4ZZzllW1YG29LSMKrg/DKNqySNwHGq886G8/2YTW8+Mbg1WfglW1YFdetANbSGsTilW2s1S0vSkjKB0i8sg3JeREOvPoMEq9sQ3LOA4xXn2FZlrYjnJrTEpJXn+GUeGIfK3AWYDznhaYRYmjASQlJeCERykk00PYAI7ywKpZXtuH/a2uAEV5YE8sr23CyVK+B0R6ENPDKNixI7QyM9iCkpVqtbh0cHDzpxwYHB3W4Wh2QMZc72hYcSC3ACoXC+4aHhzds27ZNXV1d2rZtm3bs2KFCoXBrWp8TnaFR3+RFhYIkfV3GfFfGXOJkc2ir1EpI2oOQloWz++Hh4Q2Dg4MaGxvTDUND+oODB/VHkswvfuo3JF0naydc7RXpSi1ImC6AtNRqteHJyck3XXPNNXu7u7vtjVdfrfcdPKiHpNqrpakDv/ipvy5pr4zZKWN6nW0Y6UmrS3y56QKbNm2KoyiquO5gZ2VsSQ9ayU5KVtINkgZvkh6bkqw9sepSzUof2xBF1/X09OwxxtR7enr28P0Y9kr1N4+iqMI3Cyv1JV2wEFS3SJMLP36+VPq49K2ZEx8blux55bLlH9XsLC/G6QBrZsxXJV15WNJm6cKqtY8u+lj0HelL1xWLL757dFQ8fpEdBBiywZg+ST+VlLtf+p83WHvB0p/S6MbSad3dmrf2WbL2sTbuGC3A3UBkg7WTkj4rSRXpmbuNWb/0p5zi8YsfTxjzbRlztYyJ2rFlrB0Bhix5o5Vq3ZLWSf+29INxHG+vVCozi+fOXVepHL02jh+alernSM+TtPOQ9NTTxtwmY/rb/0dAIq4vwrFYLV3S3VayteMX7k9f+vGGN5akMw5Lf/aE9NTCDYFjUn1C+oqVfs1KhptS/i3nG2CxWrqk6JPGHLukWLQ5Y2zioJFyVnrJuPRAbdFjGB805qkt5fIsdzD9Ws43wGK1ckVRVNlSLh9rSdBIA4ekv56SjlxSLFrenOXf4i4kMiWVSRXGdOeMOdKwNc7ablk7t9a9Izku4iNTGk2qqFarW1f9m1o72+gO5sWFgnlKmpoy5v0yZsuqPwdWhQBDpqTVg7vcHczXDQ0de3McP326tGGjdFNNmpgw5hsy5goZY079u2LNXNewLFYr13I9uFvL5XorLrYvexdSMla6fFzaNSfVFy76/1R68qj0x1ba2PDXevD1Cn053wCL1eq1OCwuLhbt8PFQeVbqn1vaPCXdcUg6vBBkM1LtNmP+/exNm45wB7P1y/kGWKw0137p8yfOiD7ats8r5a30ir3SI1ay3MFMb3EXEtlmzPMlPVSV5krSRlk70+bPf2FkzA+Pzs6K4Z6txxcP2Wbtf+6X9pakrrr0agef/0fFUmlvozuY48Y8KGN+k/7L1SHAkHmbpdsk6YB0u4vPv9wdzNcPDc3fFMd2q/QCSV+clA5VjblFxpzlYo+hooRE9hmzvipNlaR1kn5V1v5Hu7ew5BWD43Ecb6/Nz3+1Kr3lqPSnfVKvJM1K9knpy8+Q/lzSt8QBuiICDB1h0ph7+qS37pP+aYu1V7nez0mOl48vGZdu3yK9YKEselzav0l6TzmKascKhfecFH612rDLLfuCEhIdoU/6wIn/vkzGnOl6Pyexdl7WfmmrtZflpPMnpQ89Lc2eLT3jM9J9pbPOun/R+1V5C/kinIGhY0wY8/A50i/H0jsL1t7pej8rMua0unTts4vF+z8yOppfprdzfHp6esDhDr1AgKFzGHPVDmn09mKx/mgcmxDKsZXGYP/M2vf1Sh+StQdW+C0yjRISHeO0XK5ne7mse0ZHc6GUYyuNwe6Vttek/RPG7JYxl3dk/6XrJ2lZrHatnp6ePaE9Ed/o/arX5nJ/MS59c27R0MUD0hNHpRut1ON63+1alJDoGI3KMd+fiF/2EYyFsteYLVPSjZJu3Citl6Qj0vyU9NnN0l/mo+jShr82C1wnKIvVrhXiGVjTS+qy0ivHpR8snJENS3agXK5nuYnc+QZYrHatRuVYlg5oa62sdPHj0icu6oAmckpIdJSFcuxwtTpwUaGgF87MfPij8/O/73pfaTjFi3x/Q9K/yNq6ux2unbd1P5CGWq02PD09fe5Ra9/6X4cP6931+ktc7yktp3iR71cmpUNHjLlJxpzhZIMtQIChI3VJn46l2hbpAhnzXNf7ScNyTeSvrVSOvDSOP3dIqvZJG9dL75+VJvcbs1PGXOZ6z4m5rmFZLFfroHS/lex+6TOu95LWWuFFvpGVrtorPWwXPYqxTxqfl95wehT9dggjsLkGhs5lzEWS/vuINL9eOlPWTrvekhPGXDAp/clp0g0lad0OSdvLZf39jh0aHBzU2NiYKpXKzOTk5Jt8ewSDAENHmzDm++dIF89Kf9ht7d+43o9TxqyvS696drH4sY+MjkYh9F8SYOhsxlwr6bMHpSfLUr84IFa8e/mUte/tkf5W1h50uMWf4yI+Ot3Op6SZsnSWpMtdb8YHK9297JHePScd2GfMV2XMoOv+SwIMnc3aOSPdvUPSM4vFL+dyuXpvb+8enxu807bc3ctKpTJz6czMnePSAznJbJGulPTNA9KBOWPeJmNKTjbr+i4Ci+V6XZLL/d555bLN/BP6CdaKL+KVtj4p/dWUdGTh7mUszR2QPmmlS9r5El/nXygWy/XKdI9kmktaNy+9Zlz6kav+Sy7io+OFOqXCK8Y853HpnVcWi0MfGh3VMncw905PT5/b6k/LXw46XqOL1qVSadzRlsJj7SNnW1v5QRzbwcHBkz40ODioarW6NY1PS4Ch4zW6aB3H8XbXewtN2/8xcF5Hs1gerCiKKht7esZzxthLikU7mMu9w/WeQlztHlnENTBgkQPG/MNm6ZUHpfvL1t7gej8hWnGCbIsRYMBixjxP0rdjqVaQNsra2PWW0BjXwIDFrP3OPul/C1J+Tnqt6+1gZZyBAUvUjXltTvrU49LjZ0tbxEHiLQIMWMqY7qel6R6pW9ILZe0DrreE5VFCAktZO3tM+ogk7ZNudb0dNMYZGLAcY86tSz+pSXadVJa1k663hP+PMzBgOdbu2Sc9uE4yVektrreD5RFgQANbpdt2SLqsWHwvY3b8RIABDazL5U7fXi7rntFRMzs7a0ZGRgb6+vruI8T8wTUwoIHe3t49IyMjA+2arIDkCDCgAcbs+I+/BKABxuz4jwADGmDMjv8oIYEVLExWOFytDlxUKGhwZuaee+fnf9f1vnAcAQY0oW7MG3PS3+2TfrLF2vNd7wfHEWBAM4zZEEtTBalL0vNl7cOutwSugQHNsXbmsPQJSdovcQ3ME5yBAc0y5kJJPzwq1U+TzpS1U6631Ok4AwOaZe2PJqRHTpNyRyTGTXuAMzAgCWNeIenzT0g/65fOYtihWwQYkIQx+Z9JU2dIBUlXytqvud5SJ6OEBJKwthZJH5SkCek219vpdAQYkFCv9OFPGWNfWiwOMmbHLQIMSCgfRdtu6e+3d4+OijE7bnENDEiIMTv+IMCAhBiz4w++2EBCjNnxBwEGJLTcmJ3rKpWjjNlpP0pIYBWWjtn5rTgee2+9/iLX++o0BBiwFsY8R9L3ZqTaBukMWVt1vaVOQgkJrIW1j0xIj26Q8nPSda6302k4AwPWqG7Ma3LSjgPSwc3SZvoj24cAA9bKmHXT0nSvdJqkF8nasVP+GrQEJSSwVtYeq0n3SPRHthtnYEArGLN1Xtpbl2zX8TLyoOstdQLOwIBWsHb8cemBLsk8Lb3N9XY6BWdgQKsY82JJ/3xIOnymtFHWzrveUtZxBga0ztc+bEx8ebFYzBkzx5id9BFgQIvko+g1d/b3r2PMTvtQQgItwpid9iPAgBZhzE778UUFWoQxO+1HgAEtstyYneuHho4xZic9lJBACy0ds3NDHD/59nq9z/W+sooAA9JgzPqqNFWS1kn6FVn7oOstZRElJJAGa48cle6XpP3Su1xvJ6s4AwPSYswFkn48K9W7pX5Ze8j1lrKGMzAgLdY+NiF9p1vKxdLvuN5OFnEGBqTJmKsl7ZyUpvqkM2Vt3fWWsoQzMCBdXzwkVfukjZKudL2ZrCHAgDRZO98l3SVJ49LtrreTNZSQQNqM6Z+TfpqTTCSdK2v3ut5SVnAGBqTN2ifuNOaR5xaLiozZw5id1iHAgJTl8/nKveXyL909Oqqjs7NizE7rUEICKWPMTnoIMCBljNlJD188IGWM2UkPAQakbLkxO5VKZYYxO2tHCQm0wcKYnWq1urVUKo3Hcby9VqsNu95X6AgwAMGihAQQLAIMQLAIMADBIsAABIsAAxAsAgxAsAgwAMEiwAAEiwADECwCDECwCDAAwSLAAASLAAMQLAIMQLAIMADBIsAABIsAAxAsAgxAsAgwAMEiwAAEiwADECwCDECwCDAAwSLAAASLAAMQLAIMQLAIMADBIsAABOv/AKg/gF2cONQbAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 374.763x582.168 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 480.876x555.412 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 480.876x555.412 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYAAAAG4CAYAAABM7jB/AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAIABJREFUeJzt3X10XHd95/H3d+aORtboeuI4YzkxRA6kpQmBtguFAgWqw0OhLa142GU1bVlo2C1ZWAptoVQpbCg03YW2lBoIjQsJkBjKUydqaGEB30IHylOhQIDykCApluSHOPZkdGWNrzS//UNCsYnj2JZmfjNzP69z5nDOT7buJxb6ffT9XenKnHOIiEj6ZHwHEBERP1QAIiIppQIQEUkpFYCISEqpAEREUkoFICKSUioAEZGUUgGIiKSUCkBEJKVUACIiKaUCEBFJKRWAiEhKqQBERFJKBSAiklIqABGRlFIBiIiklApARCSlVAAiIimlAhARSSkVgIhISqkARERSSgUgIpJSKgARkZRSAYiIpJQKQEQkpVQAIiIppQIQEUkpFYCIiEdBEJSLxeJkJpNpFovFySAIyu26tgpARMSTIAjKpVJpd6VSGW40GlapVIZLpdLudpWAOefacR0REfkxxWJxslKpDI+MjKytRVHE6OjoVK1W29nq66sAREQ8yWQyzUajYblcbm0tSRLy+bxrNpstP6HREZCIiCdhGE5Xq9WT1qrVKmEYTrfj+ioAERFPfmp+/q1Xjo0RRRFJkhBFEeVyeSGO4/F2XF9HQCIinsyYVT8LT7g6DI9Nzs/3h2E4Hcfx+NLS0p52XF8FICLig9nTgP+3AMsD8GCcm2t3BB0BiYi0m1lwAN4HkMDrfWz+oAIQEWm7BXjpEAzdBUeL8CZfOXQEJCLSTmZb6zAbQt8yPDvrXMVXFE0AIiJtNAdvCaFvFr6RhVt8ZtEEICLSLmZXLME3DcjCI3DuNp9xNAGIiLSDmc3ATQFwCG7yvfmDJgARkbZYNvu1LNxShySEC3HusO9MmgBERFrNLH8EbgQweE0nbP6gAhARabkavPoC2HIQDgzCLt95fkRHQCIirWS2fQH2DUAWeDrOfdJ3pB/RBCAi0kKzcN0AZGfg8520+YMmABGR1jF7dBO+vAwuBw/Due/7jnQiTQAiIq1gZrOwJwMcgXd22uYPmgBERFqiaTaWgT01WCzCEM7d4zvTj9MEICKy0cwKR+F6gAF4WSdu/qACEBHZcHfBNefD4H6YzsENvvPcHx0BiYhsJLOLG/DD/MoX2E/EueoD/h1PNAGIiGyAIAjKxWJxMms29ajBwcwbzb7ZyZs/qABERNYtCIJyqVTaXalUhhcbDXZNTPCOoaFLgyAo+852OjoCEhFZp2KxOFmpVIZHRkbW1qIoYnR0dKpWq+30l+z0VAAiIuuUyWSajUbDcrnc2lqSJOTzeddsNjv2pKVjg4mIdItiGO6rVk8+7q9Wq4RhOO0p0hlRAYiIrNP/rNe/d+XYGFEUkSQJURRRLpcX4jge953tdHQEJCKyHmY/mcB/fBDsFZs3zx2u17eHYTgdx/H40tLSHt/xTkcFICKyDjNmX9gBj52Dj1zo3PN85zkbKgARkXNl9kvAxxdgaQAehHMHfEc6G7oHICJyLsxyB+F9AAm8vts2f1ABiIick3l4+TYoHYK7i/Bm33nOhY6ARETOltkF8zA7CLll+LWsc//gO9K50AQgInKW5uCtg5Cbga9l4Vbfec6VJgARkbNh9ohl+IYDAng4zn3bd6RzpQlARORMrf6axyxwF7ynmzd/0AQgInLGls2enYWP1uF4CBfi3N2+M62HJgARkTNh1n9k9bd7ZeFV3b75gwpAROSMHIXXXADFA7B/AN7hO89G0BGQiMgDMbvoGExvgizwVJz7tO9IG0ETgIjIA5iBd26C7AxUe2XzB00AIiKnZ/YY4IvHwfXBT+Dc7b4jbRRNACIi98csMwfvB6jB23pp8wdNACIi9+u42W/1wXuPwrHzYAjn6r4zbSRNACIip2I2GMN1AAV4aa9t/qACEBE5pUPwJ1ugsB8mc/Ae33laQUdAIiI/zmxnA+7IgwGPx7l/9R2pFTQBiIisCoKgXCwWJ7NmP3zU4KC9wezfe3XzBxWAiAiwsvmXSqXdlUpleLHRYNfEBNcNDT0sCIKy72ytoiMgERGgWCxOViqV4ZGRkbW1KIoYHR2dqtVqO/0lax0VgIgIkMlkmo1Gw3K53NpakiTk83nXbDZ78rSkJ/+jRETOVjEM91Wr1ZPWqtUqYRhOe4rUcioAERHgpfX6D64cGyOKIpIkIYoiyuXyQhzH476ztYqOgEREzH4qge98EHjF5s1zh+v17WEYTsdxPL60tLTHd7xWUQGISOrNmH1pB/zcHHzoQuf+i+887aICEJF0M/tl4GMxLBVgB84d9B2pXXQPQETSy6zv4OpjHprw2jRt/qACEJEUuwdeuQ0uOASHQ/hL33naTUdAIpJOZqV5mB2EAPgVnPtH35HaTROAiKTSLLxtEIIZ+EoaN3/QBCAiaWT2M0342jKQg8tx7ju+I/mgCUBE0sXMZuHmDHA3vDutmz9oAhCRlFk2e14WPnQPNDbDhTh3xHcmXzQBiEh6mG06Cu8C6INXpnnzBxWAiKTIEbh6K2w+ALP9cL3vPL7pCEhE0sFsxzGY3rTyhe8Izv2z70i+aQIQkVSYges3QWYGPqPNf4UmABHpfWaPAz7fAJeHh+LcD31H6gSaAESkt5ll5mAPQB3eqs3/XpoARKSnJWYvzMENR2BhCwzh3LzvTJ1CE4CI9C6zcB7eDlCAq7T5n0wFICI96xC8cQsMzMEdfXCT7zydRgUgIj0nCILy1mJx33azl18xOMiLM5kbca7pO1enUQGISE8JgqBcKpV2f7hS2bHYaLBrYoKvbtv2miAIyr6zdRrdBBaRnlIsFicrlcrwyMjI2loURYyOjk7VarWd/pJ1HhWAiPSUTCbTbDQalsvl1taSJCGfz7tms6lTjxPoH0NEesolg4PHqtXqSWvVapUwDKc9RepYKgAR6R1mD/mTen3gyrExoigiSRKiKKJcLi/EcTzuO16n0RGQiPSMRbNv9cPlN5o1fjcM99fr9YvDMJyO43h8aWlpj+98nUYFICK9wexZDiYADJ6Hcx/xHanTqQBEpPuZWQNqeQgX4Qf9zv2E70jdQPcARKTrNeGaPIQO6Idn+c7TLTQBiEh3Mysswz1ZyCRwS865Ud+RuoUmABHpasfhw1nILMFyDsZ85+kmKgAR6V5mD8/BMwACeB3OHfMdqZvoCEhEutai2R39cEkDjuad2+I7T7fRBCAi3cmsnIdLHJCH5/uO0400AYhI9zGz4xD3waZF+Ea/cz/tO1I30gQgIl3HwVv6YFMT6Idf9Z2nW2kCEJHuYrZ1GQ5lwZbgfYFzL/AdqVupAESkqzTMPpuHJyaQ5KCAc4nvTN1KR0Ai0j3MHtMHTwTIwe9p818fTQAi0jUWzeb6YfsiHOh3brvvPN1OE4CIdAezq/ph++rzfp7jO04v0AQgIp3PLJvAQg76GvD5vHNP8B2pF2gCEJGO14Trc9DXBJcHPextg6gARKSzme0AfhvA4B04d8hzop6hAhCRjhQEQblYLE5mzfY9cnCQ95glBv/Ld65eogIQkY4TBEG5VCrtrlQqw4uNBrsmJrh62zYXZLN63PMG0k1gEek4xWJxslKpDI+MjKytRVHE6OjoVK1W2+kvWW9RAYhIx8lkMs1Go2G5XG5tLUkS8vm8azabOrnYIPqHFJGOE4bhndVq9aS1arVKGIbTniL1JBWAiHScF9brn71ybIwoikiShCiKKJfLC3Ecj/vO1kt0BCQincVsax3mboXc74XhoQPz8xeEYTgdx/H40tLSHt/xekngO4CIyIn2w19th9yT4Otz9frPoq9SW0YTgIh0DrMrluCbBmThETh3m+9IvUz3AESkM5jZDNwcAIfgJm3+racJQEQ6wrLZr2ehUofjIVyEc4d9Z+p1mgBExD+z/BG4ESALf6jNvz1UACLiXQ1efQGcdwAODMDbfOdJCx0BiYhfZhcuwJ0DkAWehnOf8h0pLTQBiIhXM/COAcjOwOe1+beXJgAR8cfs54AvJeBy8JM49wPfkdJEE4CI+GFms7AH4Ahcp82//TQBiIgXTbNyBm4+CsfOg+04d4/vTGmjCUBE2s+sUIPrAQrwMm3+fqgARKTt7oJrtkBhP0znVr//X9pPR0Ai0l5mww24I7/yBegv4NznfEdKK00AItJWM/CuPGRm4BPa/P3SBCAi7WP2JOAzi9Dsh504d6fvSGmmCUBE2sMsux9uBojhTdr8/dMEICJtsWj2kn647jDUt6582+eC70xppwlARFoqCILylmJxumB23RWDg/yh2Y3a/DuDCkBEWiYIgnKpVNr90UrlwYuNBrsmJvjY0NCVQRCUfWcTHQGJSAsVi8XJSqUyPDIysrYWRRGjo6NTtVptp79kAioAEWmhTCbTbDQalsvl1taSJCGfz7tms6kTCM/0ARCRltk2OHioWq2etFatVgnDcNpTJDmBCkBEWsMs98fz85uuHBsjiiKSJCGKIsrl8kIcx+O+44mOgESkRebN/mAQ3vx2s/mrw/Due+r1B4dhOB3H8fjS0tIe3/lEBSAirWBWimGmALlleFbWuVt9R5L70hGQiGy4OfjrAuRm4KtZ+JjvPHJqmgBEZGOZPXIZvu6AAC7Hue/4jiSnpglARDaOmc3AzVngMNygzb+zaQIQkQ2zbPacLHzkHmhshgtx7ojvTHL/NAGIyMYw6z8K7wYI4FXa/DufCkBENsRR+KOtUNwPcwNwne888sB0BCQi62d20TGY3gRZ4Ck4t9d3JHlgmgBEZN1m4G82QXYG/kWbf/fQBCAi62P2WOALx8H1waU4d4fvSHJmNAGIyLkzy8zBHoAa7NLm3100AYjIOTtu9oI+eM8RWNiy8mse674zyZnTBCAi58ZsMF79bp9BeKk2/+6jAhCRc3IXvGELDMzBZA7e6zuPnD0dAYnI2TO7pAG358GAx+Pcv/qOJGdPE4CInLUZuCEPNgP/qM2/e2kCEJGzY/aLQHQMmpvgYpyb8R1Jzo0mABE5c2bZ/XAzwCL8mTb/7qYCEJEHFARBuVgsTmbNlp46OHjRdWbHtsCf+s4l66MCEJHTCoKgXCqVdlcqleHFRoNdExP86bZtmSCbfbbvbLI+ugcgIqdVLBYnK5XK8MjIyNpaFEWMjo5O1Wq1nf6SyXqpAETktDKZTLPRaFgul1tbS5KEfD7vms2mThG6mD54InJaYRhOV6vVk9aq1SphGE57iiQbRAUgIqf1K/Pzf3fl2BhRFJEkCVEUUS6XF+I4HvedTdZHR0Aicv/M+g7C7Kdh66vD8OjM/HwxDMPpOI7Hl5aW9viOJ+sT+A4gIp2rDr+3DbY+Be66s17fgXPHfWeSjaMJQEROzWxbDDOFlS8Ufxnn/sl3JNlYugcgIqc0C7sKEMzAV7T59yZNACJyX2Y/04SvLQM5uAzn/sN3JNl4mgBE5GRmNgt7MsDd8Lfa/HuXJgAROUnT7D9n4IP3QGPzyq95POo7k7SGJgARuZfZpqPwLoA+eKU2/96mAhCRNUfg6vMh3A+z/XC97zzSWjoCEpEVZg86BlObVr4wHMG5f/YdSVpLE4CIADADuzdBZgYibf7poAlARMDsccDnG+Dy8BCcm/QdSVpPE4BI2pll5mAPQB3eqs0/PTQBiKRcYvbCHNxwBOItK9/2Oe87k7SHJgCRNDMLY3gHQAGu0uafLioAkRQ7ANeeB5vm4PY+uNl3HmkvHQGJpJXZQ4/D9/vAgMfi3Jd8R5L20gQgklL74IY+sFm4VZt/OmkCEEkjs6cAnzoGy5vgYpyb9R1J2k8TgEiKBEFQLhaLU1mzT10xOMjrzG7R5p9eKgCRlAiCoFwqlXZXKpWLFxsNdk1McNPQ0DOCICj7ziZ+6AhIJCWKxeJkpVIZHhkZWVuLoojR0dGpWq22018y8UUFIJIGZs/Jmn1ksdEgl8utLSdJQj6fd81mU6cBKaQPukgvM7sUs28CH7msUKBarZ705mq1ShiG037CiW8qAJFeZLYJsw8B3wOuAHhJHB8sj40RRRFJkhBFEeVyeSGO43G/YcUXHQGJ9Bqz1wDXAPnVlbuX4UUBvNvMbr+8UHjMd+KYwTCciuN4fGlpaY+/sOKTCkCkV5g9FbgJGFpdSYA3Aa81eAPwKuA8BwsAOGc+YkrnCHwHEJF1MtsBfBR4zAmrHwPGcK5uZiHwauAa59wxTPu+rNAEINKtzHKs/N7eF3Dv/bzvAc/DuW/e+8fsVuDRzrntqwsrn/SaAFJPN4FFupHZVcBR4IWsfB7XgRfg3MN+bPN/BPDLrJSEyEk0AYh0E7OfB/4OuHh1ZRl4O/AKTvHJbGbfBWrOucecsKgJQADdAxDpDmZbgY8ATz5h9TPAc3Hu8Kn/iv0GcCmws+X5pCu19Qho9UFUk5lMplksFifb8QwSXVPX7PZrXrJ58z17zA5y7+Y/DTwO537xNJu/sfKbvt7nnLuz1XmlSznn2vLKZrPl7du3x3v37nXHjx93e/fuddu3b4+z2WxZ19Q1dc3TX/OSoSF3k1nDwUvP5H0Ab2Xl2z1z93k7OAeuVfn16p5X2y60efPmyb1797oT7d271z18cNCt/R9yg18PHxx0uqau2SvX3Lx589QZf2LDD4G/OOXbf3StM3xfevXuq203gTOZTLPRaNiPP4iqP59nuUUZsmac6uFXuqau2a3XfLBzTJ35u2o45/rvs6qbwLKqbfcAwjCcPtWDqAbDcArnrBWvwTCc0jV1zV655mWFApMrX73f7KDPOWf39wLOBwIze/kZfopKGrVr1OiUs1RdU9fsxmvuGBpafK9ZfMJR0TEHrzzd+wHeAhzjx+8D6AhIr9VXWy+WzWbLmzdvnjSz5ubNmydb+Umka+qaPXdNMAdvdrB0QhHsc/DEU70PwFj5YbH3nfQ2FYBeqy/9IJhItzHbwsoPgz3thNXPsfIzAQdO/qP2X4GbgYc456ZWF3UPQAD9JLBI9zJ7FPAh4JLVlSawG3gpzi3f+8fsO8CCc+5RqwsqAAH0LCCR7uXcv+HcQ4AXAzErn8+/AxzF7LdP+JPPBX7WzJ7pIaV0ME0AIr3ALMvKT/6+mHu/sLuDlSeDfs3MJoCfd85t0wQgP6IJQKQXOLeMc78DPAj4/OrqQ4CvYvaJ61cmg/PM7HXeMkrHUQGI9BLn5nDuCcAvArOrq0//7zD9D/DljNlrrxgcJGtGu55rJJ1LBSDSi5z7DM7tAH4fWASCOjx+eNu2YNfEBIuNBpVKZbhUKu1WCaSX7gGI9DqzPHDDFYODY7smJhgZGVl7UxRFjI6OTtVqtZ3e8ok3KgCRlLi/53Hl83nXbDZ1GpBC+qCLpMT9PY8rDMNpT5HEMxWASErEcTxeLpcXoigiSRKiKOK3xsYacRyP+84mfugISCRFgiAoFwqFa+fr9eHLCgVeGsfHrnJuK84d851N2k8FIJJGZtn9ML0dLrob3ni+c6/1HUnaTwUgklZmI8DeY7C8CYZxbsZ3JGkv3QMQSSvnon3wmU2QnYHrfceR9tMEIJJmZpc04Pb8yu8OeBzOfcF3JGkfTQAiaebcD+vw1wBzsAcz7QkpoglAJO3MBo/AgS0wcBxe2Ofce3xHkvZQ24uknXPzBbgKIIZ3YBb6jiTtoQIQEfrgpjm4YwsMHII3+s4j7aEjIBFZYfZY4AsNcHm4FOfu8B1JWksTgIiscO6LM/CxPNgM3OA7jrSeJgARuZfZjmMwtQmywFNwbq/vSNI6mgBE5F7OzRyDawEOwE2YBb4jSetoAhCRk5n1H4b9W6G4AC8fcG6X70jSGioAEbmPZbPnZuHD90BjM1yIc0d8Z5KNpyMgEbmPLHx0Fr61GfL74S9855HW0AQgIqdm9tPL8O8OCODhOPdt35FkY2kCEJFTc+7rB+EDATCzckPYfEeSjaUJQETun1lpHmYGIbcMz8o6d6vvSLJxNAGIyP1z7hBw9fuBhw8O3pLJZJrFYnEyCIKy72iyfioAETmtoWx2bnxoiOsmJjKNRsMqlcpwqVTarRLofjoCEpHTKhaLk5VKZXhkZGRtLYoiRkdHp2q12k5/yWS9VAAiclqZTKbZaDQsl8utrSVJQj6fd81mU6cIXUwfPBE5rTAMp6vV6klr1WqVMAynPUWSDaICEJHTiuN4vFwuL0RRRJIkRFHEi8bGXDw/P+47m6yPjoBE5AEFQVAuFArX1uv1ix9WKPC6+Xl7Pjw/49wHfWeTc6cCEJGzsmj2kn647jDUt8J2nFvwnUnOjY6AROSs9MPu/TCzFcLD8FrfeeTcaQIQkbNn9iTgM4vQ7IedOHen70hy9jQBiMjZc+6z+yDqh8wM7PYdR86NJgAROTdmOxtwe37lC8lfwLnP+Y4kZ0cTgIicG+cm5+EtAPthD2baT7qMJgAROXdmhbvhwPlQSODKnHPv9h1JzpwaW0TOnXPxefA/AGJ4G2abfUeSM6cCEJF1ycD7Z+EH58Gmg3Ct7zxy5nQEJCLrZ/ZzwJeOg+uDn8S5H/iOJA9ME4CIrJ9zX56FW/rAZuBG33HkzGgCEJGNYXbhAtw5AFng6Tj3Sd+R5PQ0AYjIxnBurgFvADgI78Ms8B1JTk8FICIbZgv8n0NwZBsMLcDLfOeR09MRkIhsqGWz0Sz8fR2Oh3ARzh32nUlOTROAiGyoLNwyA98IoW9u9SeFpTNpAhCRjWd2xTJ80wEBPALnbvMdSe5LE4CIbDznbjsENwXALNyMmfmOJPelAhCRltgOr6hD8hl45IVheCCTyTSLxeJkEARl39lkhQpARFrDucOvNfvg1UND7LnlllKj0bBKpTJcKpV2qwQ6g+4BiEjLFIvFqUqlcvHIyMjaWhRFjI6OTtVqtZ3+kgmoAESkhTKZTLPRaFgul1tbS5KEfD7vms2mTiA80wdARFomDMPparV60lq1WiUMw2lPkeQEKgARaZk4jsfL5fJCFEUkSUIURfxmubwYx/G472yiIyARabEgCMqFQuHa+Xp9+LJCgRfF8f7fd+4itPl4pwIQkfYw21yDA0Xob0I549z7fUdKOx0BiUh7OHdPHl4OcBSux6zgO1LaqQBEpG364V1zMH0+DN4F1/jOk3Y6AhKR9jJ7AlBtQDMPD8G5Kd+R0koTgIi0l3Ofm4FP5iGzD/7Wd5w00wQgIu1ndvEi/LB/5YvQJ+Hcv/iOlEaaAESk/ZybXoA3A+xfeVpo1nekNNIEICJ+mA3cDfvPh3ARXtLv3N/4jpQ2KgAR8aZp9vwMfKAGi0XYjnM135nSREdAIuJNBj44C98tQv8B+L++86SNJgAR8cvsUU34yjK4HPwUzn3Pd6S00AQgIn4592/74aM5sBl4r+84aaIJQET8MxtagH0DEADPxLmP+46UBpoARMQ/5w4kq4+GOAjvxSz3AH9DNoAKQEQ6QhHefAju3gal+dWHxklr6QhIRDrGstmzsjAxD8kgXIRzd/nO1Ms0AYhIx8jCrTPwtUHIzcFbfefpdZoARKSzmF2+BN8yIAs/jXPf8B2pV2kCEJHO4ty374Ibs8DsynOCzHekXqUCEJGOsx1+/11mS08fHLwiY7ZcLBYngyAo+87Va1QAItJxgmz2Gdds29bcNTFBo9GwSqUyXCqVdqsENpbuAYhIxykWi5OVSmV4ZGRkbS2KIkZHR6dqtdpOf8l6iwpARDpOJpNpNhoNy+Xu/XmwJEnI5/Ou2Wzq5GKD6B9SRDpOGIbT1Wr1pLVqtUoYhtOeIvUkFYCIdJw4jsfL5fJCFEUkSUIURVw5NsZvzM/rGUEbSEdAItKRgiAoFwqFa+v1+sWXFgrJ6+fn+54HjRwUcG7Zd75eoAIQkc5ndmETZjPAMrwz69xVviP1Ah0BiUjnc24O+FsAg9/BbMhzop6gCUBEuoNZNoGFHPQtwhf7nft535G6nSYAEekOzi3n4GUAeXgsZr/gO1K30wQgIl1l0WymHy5ahEP9zm3znaebaQIQka7SD7/uVv63hNkrfOfpZpoARKTrNMz+OQ9PTiBZ/bbQxHembqQJQES6Th6evQwuB7kluNF3nm6lAhCR7uPckQy8BSADZcyGfUfqRjoCEpHuZGbHYb4PBhbhtn7nHuE7UrfRBCAi3ck51we/7YA8XIHZM31H6jaaAESkqy2a/aAfHtqAWt6583zn6SaaAESkq/XDr61OAUXMXuc7TzfRBCAiXS8xuzUHv7IEywEUcS72nakbaAIQka6Xg+evbv7Z4/AB33m6hQpARLqfc3EG/gQgB7+K2eW+I3UDHQGJSM9omB3NQ3ERbu937lLfeTqdJgAR6Rl5GFu9IfxQzJ7vO0+nUwGISO9w7p8a8K0PAJcPDr4/k8k0i8XiZBAEZd/ROpEKQER6yuMzmeuvHhri7RMT1mg0rFKpDJdKpd0qgfvSPQAR6SnFYnGyUqkMj4yMrK1FUcTo6OhUrVbb6S9Z51EBiEhPyWQyzUajYblcbm0tSRLy+bxrNps69TiB/jFEpKeEYThdrVZPWqtWq4RhOO0pUsdSAYhIT4njeLxcLi9EUUSSJERRxAvHxpbjOB73na3T6AhIRHpOEATlQqFwbb1ev/iyQsH+eH6eMXg8zv2r72ydRAUgIj3tLrO3XACvmIPJC+GhONf0nalTqABEpLeZDR6BA1tgIIEX5Zy70XekTqF7ACLS25ybL8BVAPPwdsxC35E6hQpARHpeH9w0B3dsgYFD8EbfeTqFjoBEJB3MHgt84Ti4PrgU5+7wHck3TQAikg7OfXEWbu0Dm4EbfcfpBJoARCQ9zC46BtObIAs8Fec+7TuST5oARCQ9nJttrN4DOAA3YRb4juSTJgARSRez/rtg/wVQXICXDzi3y3ckX1QAIpI6y2bPycJH7oHGZrgI5+72nckHHQGJSOpk4e9n4bbNkN8Pf+E7jy+aAEQkncweuQxfd0AAD8e5b/uO1G6aAEQknZz7xgF4fwDMrNwQNt+R2k0TgIikl9kh/hl8AAAGZElEQVQF8zA7CLlleFbWuVt9R2onTQAikl7O3QWMA9wN78Gsz3OitlIBiEiqDcJbD8KhEpxfhz/wnaeddAQkImL2S8DHF2BpAB6Ecwd8R2oHTQAiIs59Yga+OADBHLzdd5x2UQGIiAA74AXvM3NPGxx8biaTaRaLxckgCMq+c7WSCkBEBAiy2UdfvW3b8q6JCRqNhlUqleFSqbS7l0tA9wBERIBisThZqVSGR0ZG1taiKGJ0dHSqVqvt9JesdVQAIiJAJpNpNhoNy+Vya2tJkpDP512z2ezJ05Ke/I8SETlbYRhOV6vVk9aq1SphGE57itRyKgARESCO4/FyubwQRRFJkhBFEVeOjTE8P//nvrO1io6ARERWBUFQLhQK19br9YsvKRQab5yf738SfGKHc8/wna0VVAAiIqdiNtyAO/IrJyVPxLnqA/6dLqMjIBGRU3Fuqg5/CbAfbsas5/ZLTQAiIvfHrHA37D8fBhN4cc65d/mOtJFUACIip9E0G8vAnhosFmEI5+7xnWmj9NxIIyKykTLwgVn4fhH6D8Kf+c6zkTQBiIg8ELNHA19OwOXgYTj3fd+RNoImABGRB+LcV2ahkgPbBzf6jrNRNAGIiJwJs+0LsG8AssDTce6TviOtlyYAEZEz4dz+BF4PcGDll8gHviOtlwpAROQMFeFNd8GRIdi2AC/znWe9dAQkInIWls1+PQuVOhwP4SKcO+w707nSBCAichayMDEDXw+hbz/8le8866EJQETkbJldsQTfNCALj8C523xHOheaAEREzpZzt90FN2WBmZXnBJnvSOdCE4CIyLkw21qH2RD6lmE069wtviOdLU0AIiLnwrnDWfhDgCNwI2Z535HOlgpAROQcDcDbDsCBC+C8Grzad56zpSMgEZH1MHsq8MkFWB6AB+PcnO9IZ0oTgIjIejj3qRn4/C2QvSQMb89kMs1isTgZBEHZd7QHogIQEVmn52QyH756aIh333LLpkajYZVKZbhUKu3u9BLQEZCIyDoVi8XJSqUyPDIysrYWRRGjo6NTtVptp79kp6cCEBFZp0wm02w0GpbL5dbWkiQhn8+7ZrPZsSctHRtMRKRbhGE4Xa1WT1qrVquEYTjtKdIZUQGIiKxTHMfj5XJ5IYoikiQhiiL+29jYUhzH476znY6OgERENkAQBOVCoXBtvV6/+PJCwV4dx+4Fzl2Cc1O+s90fFYCIyAabMfv4DvilGfj0Duee6jvP/VEBiIhsNLMHL8Jk/8ox+5Nx7rO+I52K7gGIiGw05+6M4U0A+1eeFpr1HelUNAGIiLSC2cBh2L8VwkW4qt+5d/qO9ONUACIiLdI0e34GPlCDxSJsx7ma70wn0hGQiEiLZOCDs/DdIvQfXD0S6iSaAEREWsnsPzXh35rgArgM577rO9KPaAIQEWkl5766Hz4cgO2D9/qOcyJNACIirWY2FMO+AgTAM3Hu474jgSYAEZHWc+5AE/43wEF4L2a5B/or7aACEBFpgxD+/BDcvQ1K8/C7vvOAjoBERNpm2exXs/APMSQF2IFzh3zm0QQgItImWfjYDHy1ALk5+GvfeTQBiIi0k9llS/BtA7LwMzj3dV9RNAGIiLSTc985DDdkgdmV5wSZryiaAERE2s1syz0wtxnyy/DcrHMf9RFDE4CISLs5dySAVwEchXdj1u8jhgpARMSDAbjuAMxtheJR+CMfGVQAIiI+OLc0BL/5fuAJg4Ovy2QyzWKxOBkEQbldEVQAIiKeBNns9tcMDTXfNjFBo9GwSqUyXCqVdrerBHQTWETEk2KxOFmpVIZHRkbW1qIoYnR0dKpWq+1s9fVVACIinmQymWaj0bBc7t5HAyVJQj6fd81ms+UnNDoCEhHxJAzD6Wq1etJatVolDMPpdlxfBSAi4kkcx+PlcnkhiiKSJCGKIsrl8kIcx+PtuL6OgEREPAqCoFwoFK6t1+sXh2E4Hcfx+NLS0p52XFsFICKSUjoCEhFJKRWAiEhKqQBERFJKBSAiklIqABGRlFIBiIiklApARCSlVAAiIimlAhARSSkVgIhISqkARERSSgUgIpJSKgARkZRSAYiIpJQKQEQkpVQAIiIppQIQEUkpFYCISEqpAEREUkoFICKSUioAEZGUUgGIiKSUCkBEJKVUACIiKaUCEBFJKRWAiEhKqQBERFLq/wM9FA6NwY4UYgAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 480.876x555.412 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 480.876x555.412 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 480.876x555.412 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYAAAAG4CAYAAABM7jB/AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAHyVJREFUeJzt3Xt0nPdd5/H3d2ZkydaMlNiVx7HTOJQFmgu9LGx3T0tDC+VydimkFChWoWzLXigb6AWa0ya0lACB0ktoE0LbxEmhuZBeEtkt291C7SYEOLsslObWAkvWuehiO75qZFuxpN/+4Tq4jmTZsmZ+M/O8X+fo9By1j+ZryX0++v4e+aNIKSFJKp5S7gEkSXkYAJJUUAaAJBWUASBJBWUASFJBGQCSVFAGgCQVlAEgSQVlAEhSQRkAklRQBoAkFZQBIEkFZQBIUkEZAJJUUAaAJBWUASBJBWUASFJBGQCSVFAGgCQVlAEgSQVlAEhSQRkAklRQBoAkFZQBIEkFZQBIUkEZAJJUUAaAJBWUASBJGVUqleHBwcEdpVJpbnBwcEelUhlu1WsbAJKUSaVSGR4aGrppZGRk4/T0dIyMjGwcGhq6qVUhECmlVryOJOkkg4ODO0ZGRja+8pWvfOZ927dv5/LLL3/swIEDFzb79Q0AScqkVCrNTU9PR09PzzPvO3r0KL29vWlubq7pJzQeAUlSJrVa7fH777//m953//33U6vVHm/F6xsAkpTJ8xuND//8pk1s376do0ePsn37doaHhw9NTU1d1YrX9whIkjIZjbj/PnjZ1bXa4R2NRl+tVnt8amrqqpmZmTta8foGgCTlEPEDwBcPwewqeC4pjbd6BI+AJKnVIiq74JMAM3BNjps/GACS1HKH4Iq1UH8K9g/A7+WawyMgSWqliDWTMFaDFbPwmnJKI7lGcQOQpBYah+tqsGIMHijDlpyzuAFIUqtEXDoDDwZQhheQ0oM5x3EDkKRWiIgxuL0C7Ibbc9/8wQCQpKZ6pu0zYvYHq9UXbI6YXQdvyT0XGACS1DQnt31ev3Ur7127dq5SLv9Q7tnAZwCS1DS52z4XYwBIUpPkbvtcTPYBJKlb5W77XIwBIElN8tJG4+acbZ+L8QhIkprh2I99/sO98G3vrNUmn2g0qq1u+1yMASBJTTAXsakEdxyAI4NQJ6WDuWc6mUdAkrTcIvr3w8cBVsEvtePNHwwASVp2T8F7V0N1Ah7vgVtzz7MQj4AkaTlFbJyGR3uPfYP9clK6f9FrMnEDkKRlNAabe6E0Cn/Wzjd/cAOQpOUTcRlw7xGY64NvIaW2+Hn/hbgBSNJyiChPwG0Ah+AD7X7zBwNAks7K8bbPcsTMq6rV53404shq+I3cc50OA0CSlujEts8j09Ncv3Urv1Wvlyrl8uW5ZzsdPgOQpCVq97bPxRgAkrRE7d72uZi2H1CS2lW7t30uxgCQpCX6943Gn7Rz2+diPAKSpKWI6NkFo1+CoStrtf2jjcZgu7V9LqaSewBJ6kQNeMtaGHoV7H1icnI9KU3nnulMuQFI0pmKeE4DxqrQMws/Wk7pc7lHWgqfAUjSGRqHD1ehZxS+UobP555nqdwAJOlMRLxgFr6agApcQkqP5B5pqdwAJOl0Hfs1j7eXgafgjzr55g9uAJJ02mYjXlOGuyfh6RqcR0p7c890NtwAJOl0RPTt+8Zv9yrDOzr95g8GgCSd0gltn4dfUa0OfiRi/yq4Mfdcy8EAkKQFzNf2+b56fWWlXP6p3LMtB58BSNICOr3tczEGgCQtoNPbPhfT8X8ASWqWTm/7XIwBIEkLeF2j8d87ue1zMR4BSdJ8Iqr7YOJ/QP+v1mp7xhuN1Z3W9rkY20AlaR674Zoh6H8l7BidnPxWUprLPdNycwOQpJNFXDgNj/ZCAC8lpb/OPVIz+AxAkk4yCrf0QozCF7r15g9uAJL0zSJeAWw/DHMrYSMpPZl7pGZxA5Ck4yLKO+F2gCPwu9188wc3AEl6xpGIN/fBjXthcjXUSelw7pmayQCQJICIcw7CxAD0zsFPlVL6dO6Rms0jIEmFdkLb576XVqu9H4wYK8Fncs/VCgaApMKar+3zQ/X66kq5vCn3bK3gEZCkwur2ts/FGACSCqvb2z4X0/V/QElayECt9kQ3t30uxgCQVFhvnJz8q25u+1yMR0CSiilibQNGPweVt9Vqu3Y1GkPd1va5GNtAJRXSGFy/HiqXwf+ZmJx8CQX8btgNQFLxRLxoDr4yC/TAxaT0tdwj5eAzAEnFEhFjcHsJ2Au3FPXmD24AkgpmNuInyvDpgzA9AOeR0r7cM+XiBiCpOCJW7ofNACvg7UW++YMBIKlA9sJVa2BgJ4z1wcdyz5ObR0CSiiFiw2F4fOWxb3y/j5S25x4pNzcASV3thLbPJ/9NtVq6NuJr3vyPMQAkda352j5vqNcvrFQqw7lnawceAUnqWkVv+1yMASCpaxW97XMxhf8ESOpeg7Xak0Vu+1yMASCpa/3C5OTDRW77XIxHQJK6U8Tznob/+1mIt9RqE081GvWitX0uxgCQ1JVGI+7dAJeNwefXp/Tq3PO0IwNAUveJ+D7gS4dhdiVsJKXR3CO1I58BSOouEZUJuA1gGn7bm//C3AAkdZVDEb+0Cj6yBw6sgXWkdCT3TO3KAJDUPSJWH4TxAVgxC68tp3R37pHamUdAkrrGBHxwAFaMwUNluCf3PO3ODUBSd4i4eAYeDqAMLySlB3KP1O7cACR1tBPaPh9+UbXKNRF/5c3/9BgAkjrWfG2fN9XrL7bt8/R4BCSpY9n2eXYMAEkdy7bPs+MnSFLHWl2tjtv2uXQGgKSO9duNRsW2z6XzCEhSZ4oYTnD7ncDba7VduxqNIds+z4wBIKnzRMTTMLUCVh6BB/pSemHukTqRR0CSOk6C61bAyjmgD34k9zydyg1AUmeJWDMLu8sQM3BbJaWfzT1SpzIAJHWU6Yj7euHlR+FoD/ST0tHcM3Uqj4AkdY6Il6yAlwP0wNu9+Z8dNwBJHeNIxHgfrDsCu/pSqueep9O5AUjqDBFv7oN1CeiD1+YepxsYAJLa2jfaPh8rR9x4abXKDRH/REr3L36lFmMASGpbJ7R9XnC87fN36vXzbftcHj4DkNS2bPtsLgNAUtuy7bO5/ARKalurazXbPpvIAJDUtn5lcrJh22fzeAQkqT1F/ADwxVsj5n6lVhvbPzm5wbbP5WUASGo/EZWdMFqHtQfh1wdSuib3SN3IIyBJbacBv1SHtU/B/gH4vdzzdCs3AEntJWLNJIzXoGcWXlNOaST3SN3KDUBSWxmH62rQMwYPlGFL7nm6mRuApPYRcekMPBhAGb6TlB7KPVI3cwOQ1B4iYhRurwC74TZv/s3nBiCpLcxG/FgZRibh6RqsJ6U9uWfqdm4AkrKqVCrD5wwOPrYiYuTSapV3R3zKm39rGACSsjne9nnPCW2fd9XrP27bZ2t4BCQpG9s+8zIAJGVj22defoIlZbOmWp2w7TMfA0BSHhHxzkYjbPvMxyMgSVnMRWwqwR03RRy9slabODA5eb5tn61lAEhqvYj+vTCxGqpH4T/1pLQ590hF5BGQpJZ7Ct67GqoT8HgP3Jp7nqJyA5DUWhEbp+HR3mPfgH4PKf1l7pGKyg1AUkuNwuZeKI3C//Tmn5cbgKTWibgMuPcIzPXBhaT0RO6RiswNQFJrRJQn4HaAQ/B+b/75uQFIaokjEf+1Dz66FyZXwzpSOpR7pqJzA5DUVJVKZfjcwcHH+yM+emm1ypURn/Dm3x4MAElNc7zt8+6Rkeceb/v803r95237bA8eAUlqGts+25sBIKlpbPtsb34BJDXN2mp1t22f7csAkNQcET2/1mistO2zfXkEJKkpGhG/WoX3/0FE4+pabe/Bycnn2vbZXgwAScsvYmgKRvuhZxZeXU7p87lH0rN5BCRp2Y3DR/qhZxS+UoY/zT2P5ucGIGl5RbxwFv4+ARW4hJQeyT2S5ucGIGn5RMQY3F4G9sCt3vzbmxuApGUzG/HjZfjsQZgegPNIaV/umbQwNwBJyyOibz/cAlCBK735tz8DQNKy2A/vWgODO2FiFdyYex4tzgCQdFYqlcrw6sHBJ9ZEvOfSapUrSqVbSGkm91xanAEgacmOt31+dmTk/ONtn/evXftW2z47gw+BJS2ZbZ+dzQCQtGS2fXY2v0CSlmxdtbrXts/OZQBIWpqI6q83GlXbPjuXR0CSluSpiOueA2+9LmL3e2u1Q5OTkxfY9tlZDABJZy7iW6bhn3shgJeS0l/nHklnziMgSWdsFG7thRiDL3jz71xuAJLOTMQrgO2HYW4lbCSlJ3OPpKVxA5B0+iLKE3A7wBH4HW/+nc0NQNJpOxTx31bBDXvg4BpYR0qHc8+kpTMAJJ2eiHMPwvgA9M7CT5ZT+kzukXR2PAKSdFp2wgcGoHcMHinDZ3PPo7NnAEg6pUqlMvycwcHR9RFvurRa5Q2l0ifx6KArGACSFnS87fPTIyPrj7d9Prx27btt++wOPgOQtCDbPrubASBpQbZ9dje/gJIWtKFaPWDbZ/cyACTNL2LtbzQaNds+u5dHQJLmNRZx13r4qfdFPHptrVa27bP7GACSni3iRXPwlVmgBy4ipa/nHknLzyMgSd8sIsbgjhKwF2725t+93AAkfZO5iJ8swacOwvTAsb6f/blnUnO4AUj6FxEr98NmgBXwNm/+3c0AkPSMfXD1aqhNwFgffDz3PGouj4AkHRNx/mF4bOWxbwxfSUpfzj2SmssNQBIAo3DTSiiNwnZv/sVgAEgFV6lUhtcODIxfEPHDl1SrvLpUGsk9k1rDAJAK7Hjb511btqw7Mj3NDVu3Mr527e/Y9lkMPgOQCsy2z2IzAKQCs+2z2PwCSwX23Gq1YdtncRkAUlFFfOtvNhpV2z6LyyMgqaBGI/5iA3zPNRF/98FabY1tn8VjAEhFFPH9wJ8fhtmVcAEpjeUeSa3nEZBUNBGVnXAbwDT8ljf/4jIApII5BL9Yh3VPwYFz4Hdzz6N8PAKSiiRi9SSM12DFLLy2nNLduUdSPm4AUoFMwIdqsGIMHirDPbnnUV5uAFJRRFwyAw8FUIYXktIDuUdSXm4AUhFExCjcVgF2wR3e/AUGgNT1KpXK8LpabecFES+6uFrle8rle3PPpPZgAEhdrFKpDK8dGrr5zi1bho5MT/MHW7dyaGjoOts+BT4DkLraBQMD+/5oy5ZzbPvUfAwAqRtF/DDwx+WIoSPT09j2qfn4F0DqJhEbifhb4AvA0EX9/dj2qYUYAFI3iOgh4pPA/wP+9Tfe+/WDU1O7N23aNGfbp+bjEZDU6SJ+GXgf0PeN9xwAfiGgDPxxqVR6y0WrVl3/takpqrXaY7Z96riWbgCVSmV4cHBwR6lUmhscHNxxpj+J0OnXt8MMXt/Z15/8MS6q1WbuhA9z7OY/C/w+cG7AXcCNwCdnZ2dveKjRYDYlDhw4cKE3fz0jpdSSt3K5PLxu3bqpbdu2paeffjpt27YtrVu3bqpcLg8X4fp2mMHrO/v6hT7Gt9Tr6fqIBxOce/x/x7FQOAT0pJRIkBKk030d34rx1rIXGhgY2LFt27Z0om3btqVLqtX0zF/OU7xdUq2mTr6+HWbw+s6+/lQfY2BgYEc64f9vHHsW8MFn3mcA+DbPW8ueASz0y6f7enuZPY0ZyhHM9+NsnXJ9O8zg9Z19/WIfY+7ZH2M6pXTsuUDEsf8ypTitF1IhtOwZQK1We3y+H0er1mqPkVIs9lat1R7r5OvbYQav7+zrT/UxLurvJ8GTCV6Wjt3kVwOVOPaAWJpfq1aN3Oenua9vhxm8vrOvX+hjbKzXZ+/45qOiexMMAdcBh4Eej4B8m++tpS9WLpeHBwYGdkTE3MDAwI4z+YvfDde3wwxe39nXL/gx4CUJdpwQAjNzcEMJ9gOfNAB8m+/NfwcgdZOINwMfAFYBHIUjr4ro3dPfH/47AJ3MfwksdZOU/hAYAG4F5j4DfU+sXRvXb93KkelpRkZGNg4NDd1kG6jAfwksda+IDd9RrT760a1bV9gGqvkYAFIXW+jHr20DFXgEJHW1hX782jZQgQEgdbWpqamrhoeHD53YBvqGTZuO2gYq8AhI6nqVSmW4v7//2snJyQsu7u+Pt09Nzb4ppfNIaXfu2ZSXASAVRUSMwt9sgO8ah7vOS+mnc4+kvAwAqUgiLpqBR0pACV5MSn+feyTl4zMAqUhS+toeuLUEjMHtRFgOV2BuAFLRRJx7EMYHoHcWfqKc0mdzj6Q83ACkoklp3wp4O8A+uIWIlblHUh4GgFRAffCxCRh7DgzsBX8ktKA8ApKKKuKVwLbDMLsSNpLSaO6R1FpuAFJRpbR9FO4bgfLzarV/OptfVK/OZABIBXZ5qXT31fU6m7dsWTk9PR22hRaLR0BSgQ0ODu4YGRnZaFtoMRkAUoHZFlpsfoGlArMttNgMAKnA5msL/blNm2ZsCy0Gj4Ckgju5LfTKqan0hpT+FSk9mns2NZcBIOkZoxGf3wD/YRTu25DS9+aeR81lAEj6FxEbDsNjK6EMfD8pbcs9kprHZwCS/kVKo4fhWoCdcBsRldwjqXncACR9s4i+PTCxBgYPwS+vSun63COpOQwASc8yG/HaMnzmIEwPwHmktC/3TFp+HgFJepYy3D0GDw9A7wR8MPc8ag4DQNKzpZTWw+tngT+HNz5nYGDUsrjuYwBIml9KX70m4q/eU6/z6S1b1lsW1318BiBpQecODj5x98jI+ZbFdScDQNKCLIvrbn4BJS3IsrjuZgBIWtB8ZXGvHx4+bFlcd/AISNIpHS+La0xObryov5+fmJr6X++dm/t3uefS2TMAJJ2eiG+fga+XIErwXaT0d7lH0tnxCEjS6UnpH/fAzSVgDO4gInKPpLPjBiDp9EWccwDGB6FvDl5XSulTuUfS0rkBSDp9Ke3vhbcB7IObiViVeyQtnQEg6Yz0wU0TMLoGanvg3bnn0dJ5BCTpzEVcBtx7BOb64EJSeiL3SDpzbgCSzlxK9z0J2/ugNAo35R5HS2MASFqS8+FN0zB3H/zQ2oGBcdtCO48BIGlpUtrx6xFfuLpe564tW9bZFtp5fAYgacnOGRx87J6RkQtsC+1MBoCkJbMttLP5BZK0ZLaFdjYDQNKS2Rba2TwCknRWTm4Lff3U1D+8a27u+bnn0uIMAEnLI+K8Q/DEKigDP0hKf5Z7JJ2aR0CSlkdK40/DbwLsgk8SUck9kk7NAJC0bM6B9z0F+9dC/RBckXsenZpHQJKW1WzE5WW4ZxKersF6UtqTeybNzw1A0rIqw5ZReKAGK8bhutzzaGFuAJKWX8Sls/BgAirwnaT0UO6R9GxuAJKWX0oP7YbbKsAY3O6vj2xPBoCkplgHb52Eo/fCC86r1XbaFtp+DABJzZHSnndHfOrqep07tmwZsi20/fgMQFLTDA4OPjZiW2jbMgAkNY1toe3NL4CkprEttL0ZAJKaZr620J8ZHj5iW2h78AhIUlOd3Bb6xqmpiV9JaT3efLIzACS1RsTAfpg4B1bOwXAppTtzj1R0HgFJao2UDvbBWwD2w8eJ6M89UtEZAJJapg82j8Pjq6H6FLw39zxF5xGQpNaKeBlw/zTM9cLzSOmx3CMVlRuApNZK6S+fhC/2QmkUNucep8jcACS1XsRzj8COvmPfhF5GSn+Re6QicgOQ1HopPXEI3g8wcawttJx7pCIyACRlsRqu2QuT2+G5G2q1XbaFtp4BICmPlA5dGfGJq+t1btuyZbVtoa3nMwBJ2QwODu4YGRnZaFtoHgaApGxsC83LT7CkbGwLzcsAkJTNfG2hPzs8PG1baGt4BCQpq5PbQn9haurgFSk9h5SO5p6t2xkAktpDxIrdMD4EqxvwjmpKH8g9UrczACS1jdmIV5dh6xQc7YcNpLQ790zdzGcAktpGGT4/Cl/ph54J+HDuebqdG4Ck9hJx8Qw8HEAZXkhKD+QeqVu5AUhqLyk98hR8ogyMHesJitwjdSs3AEntJ2L1JIzXYMUsvLac0t25R+pGbgCS2k9Ke8vwDoD9cAsRfblH6kYGgKS2tApu3AkTX4TBC2q1CdtCl58BIKk9pTRzRal0y9X1On+0ZcugbaHLz2cAktqWbaHNZQBIalu2hTaXn0BJbcu20OYyACS1rfnaQn9u06YZ20KXh0dAktrayW2h75qaSq9P6TxS2pl7tk5nAEjqDBHlo3CoB1ZMw//uTenf5h6p03kEJKkzpDTbA1cArICXEPHy3CN1OjcASR3lSMRoH6w/Arv7Ulqbe55O5gYgqaP0wY+lY/85RMRbc8/TydwAJHWc6Ygv98L3zsBMBVb56yOXxg1AUsfphdfMQqpAZQY+kXueTmUASOo8Ke0rwXUAJRgmYmPukTqRASCpIwX86tNw6C7gO6rVf7It9MwZAJI6U0rpFyM2X12v89GtW3tsCz1zPgSW1LFsCz07BoCkjmVb6NnxEySpY9kWenYMAEkda7620Dds2nTUttDT4xGQpI52vC10cnLygov7++PtU1Ozb0ppPSntyj1buzMAJHWNJyP+5nz47jH41PqUXpd7nnZnAEjqHhHPPwpfKwMleDEp/X3ukdqZzwAkdY+Uvr4HNpeAMbiDiMg9UjtzA5DUXSLOOQgTA9A7Cz9ZTukzuUdqV24AkrpLSvtXwNsA9sNmIlbmHqldGQCSuk4ffHwCxtbAwD64Ovc87cojIEndKeIVwPbDMLcSNpLSk7lHajduAJK6U0pffhK+PAKl59Vq/2hb6LMZAJK61o+WSvdcXa+zecuWlbaFPptHQJK6lm2hp2YASOpatoWeWuE/AZK6l22hp2YASOpa87WF/tymTTO2hR7jEZCkrnZyW+iVU1PpDSl9Gyn9c+7ZcjMAJBXGWMTn1sOPjMJfbEjpstzz5GYASCqOiPWH4fGVUAZeRUpfyj1STj4DkFQcKY1Nw28B7ITbiKjkHiknA0BSoZwDv/sUHKjDukPwi7nnyckjIEmFMxvx42X47CQ8XYPzSGlv7plycAOQVDhluGcMHqrBign4UO55cnEDkFRMES+Yha8moAKXkNIjuUdqNTcAScWU0gO74E8+DXxbtfqVIraFGgCSCuvl5fKXr67X+fjWrSuK2BbqEZCkwip6W6gBIKmwit4W2vV/QElaSNHbQg0ASYU1X1vof9y0abYobaEeAUkqtJPbQt/VaPB6+G5S+tvcszWbASBJ37Ar4mNr4b+Mwz+eB8+ny2+QBoAkHRcxeAAmBqFvDn66lNJduUdqJp8BSNJxKR3ohbcC7IebiFiVe6RmMgAk6QR9cPMEPLkaanvhPbnnaSaPgCTpZBGXAfcegbk+uJCUnsg9UjO4AUjSyVK6bxS+1AelUbgp9zjN4gYgSfOJ2DgNj/Ye+0b55aR0/6LXdBg3AEmaT0qPTcKH7gS+vVr9cje2hRoAkrSAi8rlh6+q1/nY1q3lbmwL9QhIkhbQ7W2hBoAkLaDb20I7/g8gSc3S7W2hBoAkLWCBttC5bmkL9QhIkk7hxLbQi/r749caDTbBD5LSn+We7WwZAJJ0mg5EvHsQrtkJu+qwgZRmcs90NjwCkqTTNAi/9xTsq8PaQ3BF7nnOlhuAJJ2B2YgfK8PIJDxdg/WktCf3TEvlBiBJZ6AMW8fggRqsmIDfzz3P2XADkKQzFXHpLDwIUIYXkNKDuUdaCjcASTpTKT20G24rA6NwGxGRe6SlcAOQpKWIWDMJYzVYMQuXl1PaknukM+UGIElLkdKeMrzzTuCSavXuTmwLNQAkaYmGyuXdV9Xr6Q+3bi11YluoR0CStESd3hZqAEjSEnV6W2jbDyhJ7arT20INAElaovnaQt+4aVOaajQ6oi3UIyBJOgsntoV+R38/72k04nXw+lJKd+SebTEGgCQtk6MRP98DN++DqXOhTkpTuWc6FY+AJGmZ9MCtE/D4udC/B34j9zyLcQOQpOUU8TLg/mmY64XnkdJjuUdaiBuAJC2nlP5yDL7YC6VR2Jx7nFNxA5Ck5RZxwRH4f33Hvsn+XlK6L/dI83EDkKTlltLjh+D9ABNwOxHl3CPNxw1AkpohYtVemFgNtSPw5r6UPpp7pJO5AUhSM6R06Bz4z3cCL65Wb2zHtlADQJKaZEWpVH5XvZ5u3Lo12rEt1CMgSWqSdm8LNQAkqUnavS00+wCS1K3avS3UAJCkJpmvLfRNmzYxMzX1a7lnA6jkHkCSutXMzMwdlUqFyy+//NrJyckLvr2/P13baJReDeflng18BiBJLTMb8SNl+NwUHO2HDaS0O+c8HgFJUouU4U/H4O/6oWccPpJ7HjcASWqliItn4OEAyvAiUvpqrlHcACSplVJ6ZA/cWgbGjvUERa5R3AAkqdUizj0I4wPQOwuvLad0d44x3AAkqdVS2leBdwDsh1uI6MsxhgEgSRmsgj/cCeNrYHA/vCvHDAaAJOWQ0kwdfuZO4GXV6ntytIUaAJKUSaVcXvfOen3uhq1bydEW6kNgScokd1uoASBJmeRuC/UISJIyyd0WagBIUibztYUODw8fmpqauqoVr+8RkCRlVKlUhvv7+6+dnJy8oFarPT41NXXVzMzMHa14bQNAkgrKIyBJKigDQJIKygCQpIIyACSpoAwASSooA0CSCsoAkKSCMgAkqaAMAEkqKANAkgrKAJCkgjIAJKmgDABJKigDQJIKygCQpIIyACSpoAwASSooA0CSCsoAkKSCMgAkqaAMAEkqKANAkgrKAJCkgjIAJKmgDABJKigDQJIKygCQpIL6//7UfjmirbXSAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 480.876x555.412 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# we want codes of size one less than a unicorn size\n",
    "# so n = |V| + k|E| - 1\n",
    "# we consider trees with |V| in [4,5,6,7] and k in [1,..,|E|]\n",
    "\n",
    "# benchmark on cocalc.com:  with num_verts = 6, the run for k = 1,..,5 takes roughly 9 minutes to find all relevant codes\n",
    "# benchmark on cocalc.com:  with num_verts = 7, the run for k = 1,..,6 takes roughly 9 hours to terminate\n",
    "\n",
    "for num_verts in [4,5,6,7]:\n",
    "    start = time.time()\n",
    "    num_edges = num_verts - 1\n",
    "    for G in graphs.nauty_geng(str(num_verts) + ' ' + str(num_edges) + ':' + str(num_edges) + ' -c'):\n",
    "        if not G.is_isomorphic(graphs.PathGraph(num_verts)):\n",
    "            #G.show()\n",
    "            A = G.automorphism_group()\n",
    "            if A.order() != 1:\n",
    "                stabilizer_sizes = [0]*num_verts\n",
    "                for v in G.vertices():\n",
    "                    stabilizer_sizes[v] = A.stabilizer(v)\n",
    "                root = stabilizer_sizes.index(max(stabilizer_sizes))\n",
    "                for k in [1,..,num_edges]:\n",
    "                    n = num_verts + k*num_edges - 1\n",
    "                    d = LP_codes(G,n)\n",
    "                    draw_code(G,n,d,root=root)\n",
    "                    count = 1\n",
    "                    if rattle_free(G,d) == False:\n",
    "                        print('code_'+str(num_verts)+'_'+G.graph6_string()+'_'+str(n)+'_'+str(count),'is not rattle free!')\n",
    "                    count += 1\n",
    "    end = time.time()\n",
    "    print(\"done with |V| =\",num_verts,\"in\",round(end-start,2),\"seconds\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 0,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.0",
   "language": "sagemath",
   "metadata": {
    "cocalc": {
     "description": "Open-source mathematical software system",
     "priority": 1,
     "url": "https://www.sagemath.org/"
    }
   },
   "name": "sage-9.0"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}
